Automorphisms of twisted Chevalley groups of type ${}^2E_6$ over local rings

We classify abstract automorphisms of the elementary and full twisted Chevalley groups of type ${}^2E_6$ over commutative local rings with involution and $2$ invertible, for both isogeny types. Every automorphism is standard, with no invertibility assumption on $3$. In the adjoint case, it has a unique expression as a composition of conjugation by an element of the full twisted group and a ring automorphism commuting with the involution. For the simply connected form, the full group equals its elementary subgroup, and the factors are strictly inner, diagonal, and ring automorphisms. The main step replaces a linear change of basis by a group element. Invariant alternating tensors determine the transported Chevalley bracket. We correct this bracket over a faithfully flat local extension and descend the resulting conjugating element by uniqueness. Root-subgroup relations then recover the coefficient automorphism.

==> twisted_e6_verification/run_all.py <==
#!/usr/bin/env python3
"""Check the package, then reproduce all certificates in a temporary copy.

The delivered files are not overwritten.  Regenerated mathematical arrays
and JSON results must agree with the delivered data, not merely with a
stored all_checks_passed flag.
"""
from __future__ import annotations
from pathlib import Path
import argparse, gzip, json, shutil, subprocess, sys, tempfile
import numpy as np
from scipy import sparse
ROOT=Path(__file__).resolve().parent

def run(root: Path, relative: str):
    print('\n==> '+relative,flush=True)
    subprocess.run([sys.executable,'-u',str(root/relative)],check=True)

def compare_payload(source: Path, rebuilt: Path):
    suffix=source.suffix
    if suffix=='.json':
        if json.loads(source.read_text())!=json.loads(rebuilt.read_text()):raise AssertionError(f'JSON mismatch: {source}')
    elif suffix=='.npz':
        try:
            a=sparse.load_npz(source);b=sparse.load_npz(rebuilt)
        except ValueError:
            with np.load(source,allow_pickle=False) as a,np.load(rebuilt,allow_pickle=False) as b:
                if set(a.files)!=set(b.files) or any(not np.array_equal(a[k],b[k]) for k in a.files):raise AssertionError(f'array mismatch: {source}')
        else:
            if a.shape!=b.shape or (a!=b).nnz:raise AssertionError(f'sparse matrix mismatch: {source}')
    elif suffix=='.gz':
        if gzip.decompress(source.read_bytes())!=gzip.decompress(rebuilt.read_bytes()):raise AssertionError(f'compressed payload mismatch: {source}')
    else:
        if source.read_bytes()!=rebuilt.read_bytes():raise AssertionError(f'file mismatch: {source}')

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--stored-only',action='store_true',help='check integrity and stored minors, without regenerating the equation systems')
    parser.add_argument('--full',action='store_true',help='explicit full regeneration (the default); retained for compatibility')
    args=parser.parse_args()
    if args.full and args.stored_only:parser.error('--full and --stored-only are mutually exclusive')
    if sys.flags.optimize:raise RuntimeError('Do not use python -O or -OO for proof verification.')
    run(ROOT,'verify_checksums.py')
    run(ROOT,'verify_stored.py')
    if args.stored_only:
        print('\nStored-certificate checks passed; equation regeneration was not requested.');return
    with tempfile.TemporaryDirectory(prefix='twisted_e6_verify_') as tmp:
        rebuilt=Path(tmp)/'twisted_e6_verification'
        shutil.copytree(ROOT,rebuilt,ignore=shutil.ignore_patterns('__pycache__','*.pyc'))
        for relative in [
            'verify_model.py',
            'sections/section4_complete_short_root/compute_certificate.py',
            'sections/section5_invariant_tensors/run_all.py',
            'sections/section5_bracket_stabilizer/run_all.py',
            'sections/section6_parameter_rigidity/run_all.py',
            'verify_stored.py',
        ]:run(rebuilt,relative)
        paths=[ROOT/'output/model_checks.json']
        for section in (ROOT/'sections').iterdir():
            for name in ('data','output'):
                folder=section/name
                if folder.is_dir():paths.extend(p for p in folder.rglob('*') if p.is_file())
        for source in paths:
            compare_payload(source,rebuilt/source.relative_to(ROOT))
        print(f'\nFULL VERIFICATION PASSED: {len(paths)} regenerated data files agree with the delivered package.',flush=True)

if __name__=='__main__':main()


==> twisted_e6_verification/sections/section4_complete_short_root/compute_certificate.py <==
#!/usr/bin/env python3
"""Regenerate the current complete short-root normalization certificate.

The 788 coordinates are ONLY restricted by H_2,H_4,H_1 H_3.
No finer root-block support and no Lie-bracket equations are imposed.
All Jacobian entries and exact elimination steps use integers/Fractions.
"""
from __future__ import annotations
from collections import defaultdict
from fractions import Fraction
from pathlib import Path
import importlib.util
import json
import sys
import numpy as np
import scipy.sparse as ss
import sympy as sp

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
sys.path.insert(0, str(ROOT/'src'))
import chevalley_e6_stable as ce
spec=importlib.util.spec_from_file_location('rigidity_helpers',ROOT/'sections/section6_parameter_rigidity/compute_certificate.py')
helpers=importlib.util.module_from_spec(spec);spec.loader.exec_module(helpers)
I=np.eye(78,dtype=np.int64)
DATA=HERE/'data';OUT=HERE/'output'
DATA.mkdir(exist_ok=True);OUT.mkdir(exist_ok=True)

def rel(*names):
    return tuple(sum(ce.TARGETS[name][i]*sgn for name,sgn in names) for i in range(4))

def w(c): return ce.w_rel_stable(tuple(c))

def inv(m):
    ans=sp.Matrix(m.tolist()).inv()
    if any(a.q!=1 for a in ans):raise ArithmeticError('nonintegral Weyl inverse')
    arr=np.asarray(ans.tolist(),dtype=np.int64)
    assert np.array_equal(m@arr,I) and np.array_equal(arr@m,I)
    return arr

def checks_and_generators():
    x=ce.x_rel_stable(ce.TARGETS['e4'])
    ws=[w(ce.TARGETS[n]) for n in ('beta0','e4','e3-e4','e2-e3')]
    hs=[a@a for a in ws]
    blocks=defaultdict(list)
    for i in range(78):blocks[(int(hs[1][i,i]),int(hs[3][i,i]),int(hs[0][i,i]*hs[2][i,i]))].append(i)
    # A canonical coordinate ordering; its precise choice does not restrict X.
    blocks=sorted(blocks.values(),key=lambda b:(-len(b),b))
    positions=[(i,j) for block in blocks for i in block for j in block]
    assert len(positions)==788
    e=[ce.TARGETS[f'e{i}'] for i in range(1,5)]
    longroots=[tuple(e[i][k]+sgn*e[j][k] for k in range(4)) for i in range(3) for j in range(i+1,3) for sgn in (-1,1)]
    w4=ws[1];a=ws[0];ai=inv(a);b=w4@a;bi=inv(b)
    v=a@x@ai;u=b@x@bi
    assert np.array_equal(v,ce.x_rel_stable(ce.TARGETS['beta0+e4']))
    assert np.array_equal(u,ce.x_rel_stable(ce.TARGETS['beta0']))
    relations=[]
    # Each derivative is the sum of L H R over the following pairs.
    for idx in (0,2):
        h=hs[idx];relations.append((f'X_H{idx+1}_X-H{idx+1}',[(I,h@x),(x@h,I)],x@h@x-h))
    for c in longroots:
        t=w(c);relations.append(('commute_long_'+','.join(map(str,c)),[(I,t),(-t,I)],x@t-t@x))
    for idx in range(3):
        t=w(e[idx]);relations.append((f'X_we{idx+1}_X-we{idx+1}',[(I,t@x),(x@t,I)],x@t@x-t))
    p=w4@x
    relations.append(('rank_one',[(w4,p@p),(p@w4,p),(p@p@w4,I)],p@p@p-I))
    relations.append(('X_V-V_X',[(I,v),(x@a,ai),(-a,ai@x),(-v,I)],x@v-v@x))
    relations.append(('U_V-V_U',[(b,bi@v),(u@a,ai),(-a,ai@u),(-v@b,bi)],u@v-v@u))
    relations.append(('X_U_V-U_X',[(I,u@v),(x@b,bi@v),(x@u@a,ai),(-b,bi@x),(-u,I)],x@u@v-u@x))
    for name,_,res in relations:
        if np.count_nonzero(res): raise AssertionError(('standard relation failed',name,np.count_nonzero(res)))
    return x,ws,hs,positions,blocks,relations

def jacobian(positions,relations):
    col_indices=[78*i+j for i,j in positions]
    matrices=[];meta=[];parts=[]
    for name,terms,_ in relations:
        full=None
        for l,r in terms:
            t=ss.kron(ss.csr_matrix(l),ss.csr_matrix(r.T),format='csr')[:,col_indices]
            full=t if full is None else full+t
        full.eliminate_zeros(); nz=np.flatnonzero(np.diff(full.indptr))
        matrices.append(full[nz,:]);meta.extend([[name,int(i//78),int(i%78)] for i in nz])
        parts.append({'relation':name,'nonzero_derivative_rows':len(nz)})
    result=ss.vstack(matrices,format='csr')
    print('Jacobian',result.shape,'nnz',result.nnz,flush=True)
    return result,meta,parts

def models(x,ws,positions):
    """Return 8*T_j as integer matrices, and the seven signed coordinates."""
    q=ce.Q_STABLE
    t=[np.zeros((78,78),dtype=np.int64) for _ in range(7)]
    t[0][:6,:6]=4*(I[:6,:6]-q[:6,:6])
    longidx=[]; shortidx=[]
    for root in ce.ROOTS:
        (longidx if ce.tau_root(root)==root else shortidx).append(ce.BASIS_INDEX[root])
    t[1][longidx,longidx]=8
    pair=np.zeros((78,78),dtype=np.int64)
    for root in ce.ROOTS:pair[ce.BASIS_INDEX[ce.negate(root)],ce.BASIS_INDEX[root]]=-1
    t[2][np.ix_(longidx,longidx)]=8*pair[np.ix_(longidx,longidx)]
    plus=4*(I+q);minus=4*(I-q)
    t[3][np.ix_(shortidx,shortidx)]=plus[np.ix_(shortidx,shortidx)]
    t[4][np.ix_(shortidx,shortidx)]=(plus@pair)[np.ix_(shortidx,shortidx)]
    t[5][np.ix_(shortidx,shortidx)]=(minus@pair)[np.ix_(shortidx,shortidx)]
    lam1=rel(('e1',1),('e2',-1));lam=ce.abs_roots_for_rel(lam1)[0]
    c2=w(ce.TARGETS['e2']);g=ws[3]@ws[2]@w(lam1)@ws[3];b0=ws[0]
    uv=np.zeros(78,dtype=np.int64);uv[ce.BASIS_INDEX[lam]]=1;uv[ce.BASIS_INDEX[ce.negate(lam)]]=-1
    vv=uv.copy();vv[ce.BASIS_INDEX[ce.negate(lam)]]=1
    us=[uv,c2@uv,g@uv,b0@uv];vs=[vv,c2@vv,g@vv,b0@vv]
    bas=np.column_stack(us+vs)
    assert np.array_equal(bas.T@bas,2*np.eye(8,dtype=np.int64))
    z=sum(us);pi8=np.outer(z,z)
    assert np.array_equal(pi8@pi8,8*pi8)
    for n in (I,ws[3],ws[2]@ws[3]):t[6]+=n@pi8@inv(n)
    assert np.array_equal(t[6]@t[6],8*t[6])
    assert np.trace(t[6])==24
    for j,m in enumerate(t):
        for k,ww in enumerate(ws):assert np.array_equal(m@ww,ww@m),(j,k)
        assert np.array_equal(m@q,q@m),j
    a=[tuple(int(i==j) for i in range(6)) for j in range(6)]
    # (row_index, column_index, signed coefficient)
    coords=[(1,ce.BASIS_INDEX[a[1]],1),(1,ce.BASIS_INDEX[ce.negate(a[1])],-1),
            (1,ce.BASIS_INDEX[a[4]],1),(1,ce.BASIS_INDEX[ce.negate(a[4])],-1)]
    row=ce.BASIS_INDEX[ce.add_roots(a[2],a[4])]
    coords.extend([(row,ce.BASIS_INDEX[a[2]],-1),(row,ce.BASIS_INDEX[ce.negate(a[2])],1)])
    gcol=inv(g)[:,ce.BASIS_INDEX[a[2]]];ind=np.flatnonzero(gcol);assert len(ind)==1
    coords.append((row,int(ind[0]),-int(gcol[ind[0]])))
    posmap={p:j for j,p in enumerate(positions)}
    deleted=[posmap[(i,j)] for i,j,_ in coords]
    m=sp.Matrix([[sp.Rational(int((t0@x-x@t0)[i,j])*s,8) for t0 in t] for i,j,s in coords])
    expected=sp.Matrix([[0,0,0,0,sp.Rational(1,2),sp.Rational(1,2),0],[-sp.Rational(1,2),0,0,sp.Rational(1,2),0,0,0],[0,0,0,0,sp.Rational(1,2),-sp.Rational(1,2),0],[sp.Rational(1,2),0,0,sp.Rational(1,2),0,0,0],[0,-1,0,1,0,0,-sp.Rational(1,8)],[0,0,-1,0,0,0,-sp.Rational(1,8)],[0,0,0,0,0,0,-sp.Rational(1,8)]])
    print('Recovery M =',m, 'det',m.det(), 'matches',m==expected,flush=True)
    if m!=expected:raise AssertionError('recovery matrix differs from manuscript')
    tangent=np.column_stack([np.array([(x@a-a@x)[i,j] for i,j in positions],dtype=np.int64) for a in t])
    return t,tangent,coords,deleted,m

def main():
    x,ws,hs,pos,blocks,rels=checks_and_generators()
    j,metadata,parts=jacobian(pos,rels)
    ts,tangent,coords,deleted,m=models(x,ws,pos)
    assert not np.count_nonzero(j@tangent)
    ss.save_npz(DATA/'jacobian.npz',j)
    np.savez_compressed(DATA/'model_directions_scaled.npz',**{f'T{i+1}_times_8':a for i,a in enumerate(ts)},tangent_times_8=tangent)
    (DATA/'coordinates.json').write_text(json.dumps({'basis':[str(x) for x in ce.LIE_BASIS],'variable_positions':pos,'blocks':blocks,'recovery_coordinates':coords,'deleted_columns':deleted,'row_metadata':metadata},indent=2))
    cert=helpers.unit_minor(j,deleted)
    det=cert['determinant']
    print('Certificate',cert['minor'].shape,'det',det, 'power',abs(det.numerator).bit_length()-1,flush=True)
    ss.save_npz(DATA/'selected_minor.npz',cert['minor'])
    selection={'selected_rows':cert['selected_rows'],'selected_columns':cert['selected_columns'],'pivot_values':[str(v) for v in cert['pivot_values']]}
    (DATA/'selection.json').write_text(json.dumps(selection,indent=2))
    result={'manuscript_label':'lemma:full-short-root-normalization','coefficient_ring':'Z[1/2]','variables':788,'nonzero_jacobian_rows':j.shape[0],'jacobian_nnz':j.nnz,'relations':parts,'parameters':7,'seven_coordinate_matrix':[[str(v) for v in row] for row in m.tolist()],'recovery_determinant':str(m.det()),'recovery_matrix_matches_manuscript':True,'model_tangent_residual_zero':True,'weyl_centralization_verified':True,'Pi_idempotent_rank_3_verified':True,'selected_minor_size':781,'selected_minor_determinant':{'sign':1 if det>0 else -1,'power_of_two_exponent':abs(det.numerator).bit_length()-1,'exact':str(det)},'all_checks_passed':True}
    (OUT/'results.json').write_text(json.dumps(result,indent=2)+'\n')

if __name__=='__main__': main()


==> twisted_e6_verification/sections/section5_bracket_stabilizer/compute_certificate.py <==
#!/usr/bin/env python3
"""Exact tangent/Jacobian certificate for the E6 Chevalley-bracket stabilizer.

The derivation equations are split by root-lattice degree.  For each degree
block the script removes the model derivation coordinates (one for each root
degree, six in degree zero), selects a square minor using only units of
Z[1/2] as pivots, and records the exact determinant.  The product of the
block minors is a 6006 x 6006 minor of the full Jacobian.
"""
from __future__ import annotations
from fractions import Fraction
from collections import defaultdict, Counter
from functools import lru_cache
from pathlib import Path
import gzip, io, json, sys, time
import numpy as np
import sympy as sp

ROOT=Path(__file__).resolve().parent
SRC=ROOT/'src'; OUT=ROOT/'output'; OUT.mkdir(exist_ok=True)
sys.path.insert(0,str(SRC))
import chevalley_e6_stable as ce

basis=ce.LIE_BASIS; idx=ce.BASIS_INDEX; N=len(basis); zero=(0,)*6

def is_h(x): return isinstance(x,tuple) and len(x)==2 and x[0]=='h'
def grade(x): return zero if is_h(x) else tuple(x)
def add(a,b): return tuple(a[i]+b[i] for i in range(6))
def sub(a,b): return tuple(a[i]-b[i] for i in range(6))

@lru_cache(None)
def bracket_idx(i,j):
    x=basis[i]; y=basis[j]; raw=ce.bracket_basis(x,y)
    sx=1 if is_h(x) else ce._d[x]; sy=1 if is_h(y) else ce._d[y]
    out={}
    for key,val in raw.items():
        sz=1 if is_h(key) else ce._d[key]
        c=sx*sy*int(val)//sz
        if c: out[idx[key]]=c
    return out

grade_indices=defaultdict(list)
for i,b in enumerate(basis): grade_indices[grade(b)].append(i)
valid_grades=set(grade_indices)
deltas=sorted({sub(gt,gs) for gs in valid_grades for gt in valid_grades})

def is_unit(v):
    v=Fraction(v)
    if not v: return False
    n=abs(v.numerator); d=v.denominator
    return n&(n-1)==0 and d&(d-1)==0

def v2(v):
    v=Fraction(v); n=abs(v.numerator); d=v.denominator; e=0
    while n%2==0: n//=2; e+=1
    while d%2==0: d//=2; e-=1
    assert n==1 and d==1
    return e

def reduce_row(orig,pivots,order,removed):
    row={c:Fraction(x) for c,x in orig.items() if c not in removed and x}
    for pc in order:
        coeff=row.get(pc)
        if not coeff: continue
        for c,x in pivots[pc].items():
            nv=row.get(c,Fraction(0))-coeff*x
            if nv: row[c]=nv
            else: row.pop(c,None)
    return row

def unit_certificate(rows,ncols,removed):
    target=ncols-len(removed); pivots={}; order=[]; sel=[]; vals=[]
    for ri,orig in enumerate(rows):
        row=reduce_row(orig,pivots,order,removed)
        candidates=[c for c,x in row.items() if c not in pivots and is_unit(x)]
        if not candidates: continue
        pc=min(candidates); pv=row[pc]
        pivots[pc]={c:x/pv for c,x in row.items()}
        order.append(pc); sel.append(ri); vals.append(pv)
        if len(order)==target: break
    if len(order)!=target:
        raise RuntimeError((len(order),target))
    return order,sel,vals

def model_ad(root):
    M=ce.ad_stable(root)
    return {(i,j):int(M[i,j]) for i in range(N) for j in range(N) if M[i,j]}

def model_partial(k):
    return {(j,j):int(b[k]) for j,b in enumerate(basis) if not is_h(b) and b[k]}

zero_models=[model_partial(i) for i in range(6)]

def main():
    started=time.time(); blocks=[]; total_vars=total_rank=total_rows=total_exp=0; total_sign=1
    selected_payload=[]
    for delta in deltas:
        variables=[]
        for j,bj in enumerate(basis):
            for i in grade_indices.get(add(grade(bj),delta),[]): variables.append((i,j))
        if not variables: continue
        vi={v:k for k,v in enumerate(variables)}; ncols=len(variables); rows=[]; rowmeta=[]
        for i in range(N):
            gi=grade(basis[i])
            for j in range(i+1,N):
                gj=grade(basis[j]); ks=grade_indices.get(add(add(gi,gj),delta),())
                if not ks: continue
                bij=bracket_idx(i,j)
                src_i=[(a,vi[(a,i)]) for a in grade_indices.get(add(gi,delta),()) if (a,i) in vi]
                src_j=[(b,vi[(b,j)]) for b in grade_indices.get(add(gj,delta),()) if (b,j) in vi]
                for k in ks:
                    row={}
                    for l,c in bij.items():
                        col=vi.get((k,l))
                        if col is not None: row[col]=row.get(col,0)+c
                    for a,col in src_i:
                        c=bracket_idx(a,j).get(k,0)
                        if c: row[col]=row.get(col,0)-c
                    for b,col in src_j:
                        c=bracket_idx(i,b).get(k,0)
                        if c: row[col]=row.get(col,0)-c
                    row={c:x for c,x in row.items() if x}
                    if row:
                        rows.append(row); rowmeta.append((i,j,k))
        removed=set(); kernel=0; model_kind='none'
        if delta==zero:
            kernel=6; model_kind='torus'
            for si in range(6):
                root=tuple(1 if k==si else 0 for k in range(6)); j=idx[root]
                removed.add(vi[(j,j)])
            coord=np.array([[zero_models[k].get(variables[c],0) for k in range(6)] for c in sorted(removed)],dtype=int)
            assert abs(sp.Matrix(coord.tolist()).det())==1
        elif delta in ce.ROOT_SET:
            kernel=1; model_kind='root'
            model=model_ad(delta)
            units=[vi[v] for v,x in model.items() if v in vi and abs(x)==1]
            assert units; removed={min(units)}
        model_list = zero_models if delta==zero else ([model_ad(delta)] if delta in ce.ROOT_SET else [])
        for model in model_list:
            vector = [model.get(v,0) for v in variables]
            if any(sum(value*vector[col] for col,value in row.items()) for row in rows):
                raise AssertionError(("nonzero model derivation residual",delta))
        order,sel,vals=unit_certificate(rows,ncols,removed)
        rank=len(order); assert rank==ncols-kernel
        exp=sum(v2(x) for x in vals); sign=(-1)**sum(1 for x in vals if x<0)
        total_vars+=ncols; total_rank+=rank; total_rows+=len(rows); total_exp+=exp; total_sign*=sign
        blocks.append({'delta':list(delta),'variables':ncols,'equations':len(rows),'rank':rank,'kernel':kernel,'model':model_kind,'removed_columns':sorted(removed),'minor_determinant':{'sign':sign,'v2':exp,'display':f"{'-' if sign<0 else ''}2^{exp}"}})
        selected_payload.append({'delta':list(delta),'variables':[[int(i),int(j)] for i,j in variables],'selected_rows':[list(rowmeta[x]) for x in sel],'pivot_columns':order,'pivot_values':[[x.numerator,x.denominator] for x in vals],'removed_columns':sorted(removed)})
    assert total_vars==6084 and total_rank==6006 and total_vars-total_rank==78
    result={'coefficient_ring':'Z[1/2]','basis_dimension':78,'degree_blocks':len(blocks),'scalar_equations':total_rows,'variables':total_vars,'rank':total_rank,'kernel_rank':total_vars-total_rank,'unit_elementary_divisors':6006,'zero_elementary_divisors':78,'certificate_minor':{'size':6006,'sign':total_sign,'v2':total_exp,'display':f"{'-' if total_sign<0 else ''}2^{total_exp}"},'kernel_blocks':dict(Counter(str(b['kernel']) for b in blocks)),'blocks':blocks}
    (OUT/'results.json').write_text(json.dumps(result,indent=2),encoding='utf-8')
    with (OUT/'selected_rows_and_columns.json.gz').open('wb') as raw:
        with gzip.GzipFile(filename='',mode='wb',fileobj=raw,mtime=0) as gz:
            with io.TextIOWrapper(gz,encoding='utf-8') as f:
                json.dump(selected_payload,f)
    print(json.dumps({k:v for k,v in result.items() if k!='blocks'},indent=2))

if __name__=='__main__': main()


==> twisted_e6_verification/sections/section5_bracket_stabilizer/run_all.py <==
#!/usr/bin/env python3
import json, subprocess, sys
from pathlib import Path
root=Path(__file__).resolve().parent
subprocess.run([sys.executable,str(root/'compute_certificate.py')],check=True)
r=json.loads((root/'output/results.json').read_text())
assert r['variables']==6084 and r['rank']==6006 and r['kernel_rank']==78
assert r['certificate_minor']['v2']==1346
print('Verified tangent module rank 78 and a 6006 x 6006 Jacobian minor with a determinant of absolute value 2^1346.')


==> twisted_e6_verification/sections/section5_bracket_stabilizer/src/chevalley_e6.py <==
"""Exact adjoint Chevalley matrices for the sign convention used in Sections 1--4.

The module constructs the split Lie algebra of type E6 over Z in the
78-dimensional adjoint Chevalley basis and then forms the relative root
matrices for the folding E6 -> F4.  All matrices are exact integer matrices
unless a non-integral parameter (for example 1/2) is requested.
"""
from __future__ import annotations

from collections import deque
from fractions import Fraction
from functools import lru_cache
from itertools import combinations
import math
from typing import Iterable, Sequence

import numpy as np

N = 6
CARTAN = np.eye(N, dtype=int) * 2
EDGES = [(0, 1), (1, 2), (2, 3), (2, 4), (4, 5)]
for _i, _j in EDGES:
    CARTAN[_i, _j] = CARTAN[_j, _i] = -1
_EDGE_SET = set(EDGES) | {(j, i) for i, j in EDGES}


def _generate_roots() -> set[tuple[int, ...]]:
    roots: set[tuple[int, ...]] = set()
    queue: deque[tuple[int, ...]] = deque()
    for i in range(N):
        v = np.zeros(N, dtype=int)
        v[i] = 1
        for u in (v, -v):
            t = tuple(map(int, u))
            roots.add(t)
            queue.append(t)
    while queue:
        c = np.array(queue.popleft(), dtype=int)
        for i in range(N):
            m = int(CARTAN[i].dot(c))
            d = c.copy()
            d[i] -= m
            t = tuple(map(int, d))
            if t not in roots:
                roots.add(t)
                queue.append(t)
    return roots


ROOTS = _generate_roots()
ROOT_SET = set(ROOTS)


def is_positive(root: Sequence[int]) -> bool:
    return all(int(c) >= 0 for c in root)


POSITIVE_ROOTS = sorted(
    [r for r in ROOTS if is_positive(r)], key=lambda r: (sum(r), r)
)
NEGATIVE_ROOTS = [tuple(-c for c in r) for r in POSITIVE_ROOTS]
LIE_BASIS = [("h", i) for i in range(N)] + POSITIVE_ROOTS + NEGATIVE_ROOTS
BASIS_INDEX = {b: i for i, b in enumerate(LIE_BASIS)}


def negate(root: Sequence[int]) -> tuple[int, ...]:
    return tuple(-int(x) for x in root)


def add_roots(*roots: Sequence[int]) -> tuple[int, ...]:
    return tuple(sum(int(r[i]) for r in roots) for i in range(N))


def epsilon(alpha: Sequence[int], beta: Sequence[int]) -> int:
    exponent = 0
    for i in range(N):
        for j in range(N):
            if i > j and (i, j) in _EDGE_SET:
                exponent += int(alpha[i]) * int(beta[j])
    return -1 if exponent % 2 else 1


# Normalize negative vectors so [e_alpha,e_-alpha]=h_alpha, then apply the
# two additional sign changes required by the displayed conventions in §1.
_SCALE: dict[tuple[int, ...], int] = {}
for r in ROOTS:
    if is_positive(r):
        _SCALE[r] = 1
for r in ROOTS:
    if not is_positive(r):
        p = negate(r)
        _SCALE[r] = epsilon(p, r)

_SIGN_ADJUST = {r: 1 for r in ROOTS}
for _r in [(0, 1, 1, 0, 0, 0), (0, 0, 0, 0, 1, 1)]:
    _SIGN_ADJUST[_r] = -1
    _SIGN_ADJUST[negate(_r)] = -1
FINAL_SCALE = {r: _SCALE[r] * _SIGN_ADJUST[r] for r in ROOTS}


def bracket_basis(x, y) -> dict[object, int]:
    """Lie bracket of two Chevalley basis keys."""
    x_is_h = isinstance(x, tuple) and len(x) == 2 and x[0] == "h"
    y_is_h = isinstance(y, tuple) and len(y) == 2 and y[0] == "h"
    if x_is_h and y_is_h:
        return {}
    if x_is_h:
        i = x[1]
        alpha = y
        m = sum(int(CARTAN[i, j]) * int(alpha[j]) for j in range(N))
        return {alpha: m} if m else {}
    if y_is_h:
        i = y[1]
        alpha = x
        m = sum(int(CARTAN[i, j]) * int(alpha[j]) for j in range(N))
        return {alpha: -m} if m else {}

    alpha = tuple(map(int, x))
    beta = tuple(map(int, y))
    sa, sb = FINAL_SCALE[alpha], FINAL_SCALE[beta]
    if add_roots(alpha, beta) == (0,) * N:
        factor = sa * sb * epsilon(alpha, beta)
        return {("h", i): factor * alpha[i] for i in range(N) if alpha[i]}
    gamma = add_roots(alpha, beta)
    if gamma in ROOT_SET:
        factor = sa * sb * epsilon(alpha, beta) // FINAL_SCALE[gamma]
        return {gamma: factor}
    return {}


@lru_cache(maxsize=None)
def ad_matrix(root: tuple[int, ...]) -> np.ndarray:
    matrix = np.zeros((78, 78), dtype=np.int64)
    for j, basis_vector in enumerate(LIE_BASIS):
        for key, coefficient in bracket_basis(root, basis_vector).items():
            matrix[BASIS_INDEX[key], j] = int(coefficient)
    return matrix


def x_abs(root: Sequence[int], t=1) -> np.ndarray:
    """The exact matrix exp(t ad e_root)."""
    root = tuple(map(int, root))
    n1 = ad_matrix(root)
    n2 = n1 @ n1
    t = Fraction(t)
    out = np.empty((78, 78), dtype=object)
    for i in range(78):
        for j in range(78):
            out[i, j] = (
                Fraction(int(i == j), 1)
                + t * int(n1[i, j])
                + t * t * Fraction(int(n2[i, j]), 2)
            )
    if all(v.denominator == 1 for v in out.flat):
        return np.array([[int(v) for v in row] for row in out], dtype=np.int64)
    return out


TAU_INDEX = [5, 4, 2, 3, 1, 0]


def tau_root(root: Sequence[int]) -> tuple[int, ...]:
    out = [0] * N
    for i, coefficient in enumerate(root):
        out[TAU_INDEX[i]] = int(coefficient)
    return tuple(out)


def fold(root: Sequence[int]) -> tuple[int, int, int, int]:
    return (
        int(root[0]) + int(root[5]),
        int(root[1]) + int(root[4]),
        int(root[2]),
        int(root[3]),
    )


# Relative simple coordinates: beta0, e4, e3-e4, e2-e3.
S_BETA0 = np.array([1, 0, 0, 0], dtype=int)
S_E4 = np.array([0, 1, 0, 0], dtype=int)
S_E3 = S_E4 + np.array([0, 0, 1, 0], dtype=int)
S_E2 = S_E3 + np.array([0, 0, 0, 1], dtype=int)
S_E1 = 2 * S_BETA0 + S_E2 + S_E3 + S_E4

TARGETS = {
    "beta0": tuple(S_BETA0),
    "e4": tuple(S_E4),
    "e3": tuple(S_E3),
    "e2": tuple(S_E2),
    "e1": tuple(S_E1),
    "e3+e4": tuple(S_E3 + S_E4),
    "e3-e4": tuple(S_E3 - S_E4),
    "e2+e3": tuple(S_E2 + S_E3),
    "e2-e3": tuple(S_E2 - S_E3),
    "beta0+e4": tuple(S_BETA0 + S_E4),
}


def abs_roots_for_rel(coordinates: Sequence[int]) -> list[tuple[int, ...]]:
    c = tuple(map(int, coordinates))
    return sorted([r for r in ROOTS if fold(r) == c])


def x_rel(coordinates: Sequence[int], t=1) -> np.ndarray:
    roots = abs_roots_for_rel(coordinates)
    if not roots:
        raise KeyError(tuple(coordinates))
    integral = Fraction(t).denominator == 1
    if integral:
        out = np.eye(78, dtype=np.int64)
    else:
        out = np.array(
            [[Fraction(int(i == j), 1) for j in range(78)] for i in range(78)],
            dtype=object,
        )
    for root in roots:
        out = out @ x_abs(root, t)
    return out


def w_rel(coordinates: Sequence[int]) -> np.ndarray:
    c = tuple(map(int, coordinates))
    return x_rel(c, 1) @ x_rel(negate(c), -1) @ x_rel(c, 1)


def local_matrix(matrix: np.ndarray, signed_basis: Sequence[tuple[object, int]]) -> np.ndarray:
    """Restriction in a signed subbasis, written by columns."""
    m = len(signed_basis)
    use_object = matrix.dtype == object
    out = np.zeros((m, m), dtype=object if use_object else np.int64)
    for j, (key_j, sign_j) in enumerate(signed_basis):
        gj = BASIS_INDEX[key_j]
        for i, (key_i, sign_i) in enumerate(signed_basis):
            gi = BASIS_INDEX[key_i]
            out[i, j] = matrix[gi, gj] * Fraction(sign_j, sign_i)
    if all(Fraction(v).denominator == 1 for v in out.flat):
        return np.array([[int(Fraction(v)) for v in row] for row in out], dtype=np.int64)
    return out


def invariant_leak(matrix: np.ndarray, signed_basis: Sequence[tuple[object, int]]) -> int:
    indices = [BASIS_INDEX[key] for key, _ in signed_basis]
    index_set = set(indices)
    outside = [i for i in range(matrix.shape[0]) if i not in index_set]
    return int(np.count_nonzero(matrix[np.ix_(outside, indices)]))


def inv_int(matrix: np.ndarray) -> np.ndarray:
    """Compute an integral inverse exactly and check it on both sides."""
    import sympy as sp
    m = np.asarray(matrix, dtype=np.int64)
    inverse = sp.Matrix(m.tolist()).inv()
    if any(value.q != 1 for value in inverse):
        raise ArithmeticError("matrix inverse is not integral")
    result = np.asarray(inverse.tolist(), dtype=np.int64)
    identity = np.eye(m.shape[0], dtype=np.int64)
    if not (np.array_equal(m @ result, identity) and
            np.array_equal(result @ m, identity)):
        raise ArithmeticError("exact inverse verification failed")
    return result

def product(*matrices: np.ndarray) -> np.ndarray:
    out = matrices[0]
    for matrix in matrices[1:]:
        out = out @ matrix
    return out


def inner_root(alpha: Sequence[int], beta: Sequence[int]) -> int:
    return int(np.array(alpha, dtype=int) @ CARTAN @ np.array(beta, dtype=int))


def long_abs_from_vec(relative_coordinates: Sequence[int]) -> tuple[int, ...]:
    roots = abs_roots_for_rel(tuple(map(int, relative_coordinates)))
    if len(roots) != 1:
        raise ValueError((tuple(relative_coordinates), roots))
    return roots[0]


SIMPLE_ROOTS = [tuple(1 if j == i else 0 for j in range(6)) for i in range(6)]


==> twisted_e6_verification/sections/section5_bracket_stabilizer/src/chevalley_e6_stable.py <==
"""Tau-stable version of the exact E6 adjoint Chevalley basis.

This wraps the matrix model used in ancillary_sections_1_4 and applies a
signed diagonal basis change so the graph automorphism satisfies
Q e_alpha = e_{tau alpha} for every root, exactly as in the manuscript.
"""
from __future__ import annotations
from fractions import Fraction
from functools import lru_cache
import sys
from pathlib import Path
import numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parent))
from chevalley_e6 import *  # noqa

# Recover the signed graph automorphism in the original basis.
_qsign: dict[tuple[int,...], int] = {}
for r in ROOTS:
    if is_positive(r) and sum(r)==1:
        _qsign[r]=1
for r in POSITIVE_ROOTS:
    if r in _qsign:
        continue
    for s in SIMPLE_ROOTS:
        b=tuple(r[j]-s[j] for j in range(6))
        if b in ROOT_SET and is_positive(b) and b in _qsign:
            br=bracket_basis(s,b)
            brt=bracket_basis(tau_root(s),tau_root(b))
            if r in br and tau_root(r) in brt:
                _qsign[r]=_qsign[s]*_qsign[b]*brt[tau_root(r)]//br[r]
                break
    else:
        raise RuntimeError(f'cannot determine graph sign for {r}')
for r in POSITIVE_ROOTS:
    _qsign[negate(r)]=_qsign[r]

# Choose signs deterministically on positive tau-orbits, and use the
# SAME multiplier for the opposite root. This preserves both
# Q e'_alpha = e'_{tau(alpha)} and [e'_alpha,e'_{-alpha}] = h_alpha.
_d: dict[tuple[int, ...], int] = {}
for r in POSITIVE_ROOTS:
    if r in _d:
        continue
    tr = tau_root(r)
    if tr == r:
        if _qsign[r] != 1:
            raise AssertionError(f"nontrivial graph sign on fixed root {r}")
        _d[r] = 1
    else:
        _d[r] = 1
        _d[tr] = _qsign[r]
for r in POSITIVE_ROOTS:
    _d[negate(r)] = _d[r]

D_STABLE=np.eye(78,dtype=np.int64)
for r in ROOTS:
    D_STABLE[BASIS_INDEX[r],BASIS_INDEX[r]]=_d[r]

Q_STABLE=np.zeros((78,78),dtype=np.int64)
for j,key in enumerate(LIE_BASIS):
    if isinstance(key,tuple) and len(key)==2 and key[0]=='h':
        target=('h',TAU_INDEX[key[1]])
    else:
        target=tau_root(key)
    Q_STABLE[BASIS_INDEX[target],j]=1

@lru_cache(maxsize=None)
def ad_stable(root: tuple[int,...]) -> np.ndarray:
    root=tuple(map(int,root))
    # e'_root=d_root e_root and D_STABLE is its coordinate change.
    return D_STABLE @ (_d[root]*ad_matrix(root)) @ D_STABLE


def x_abs_stable(root, t=1) -> np.ndarray:
    root=tuple(map(int,root)); t=Fraction(t)
    n1=ad_stable(root); n2=n1@n1
    out=np.empty((78,78),dtype=object)
    for i in range(78):
        for j in range(78):
            out[i,j]=Fraction(int(i==j),1)+t*int(n1[i,j])+t*t*Fraction(int(n2[i,j]),2)
    if all(v.denominator==1 for v in out.flat):
        return np.array([[int(v) for v in row] for row in out],dtype=np.int64)
    return out


def x_rel_stable(coordinates, t=1, bar_t=None) -> np.ndarray:
    c=tuple(map(int,coordinates)); roots=abs_roots_for_rel(c)
    if not roots:
        raise KeyError(c)
    if len(roots)==1:
        return x_abs_stable(roots[0],t)
    r=roots[0]; tr=tau_root(r)
    if tr not in roots:
        raise AssertionError((c,roots,r,tr))
    bt=t if bar_t is None else bar_t
    return x_abs_stable(r,t) @ x_abs_stable(tr,bt)


def x_rel_skew(coordinates, q=1) -> np.ndarray:
    return x_rel_stable(coordinates,q,-Fraction(q))


def w_rel_stable(coordinates) -> np.ndarray:
    c=tuple(map(int,coordinates)); nc=tuple(-x for x in c)
    return x_rel_stable(c,1) @ x_rel_stable(nc,-1) @ x_rel_stable(c,1)


def inv_unimodular(matrix: np.ndarray) -> np.ndarray:
    """Compute a unimodular inverse with exact rational arithmetic."""
    import sympy as sp
    m = np.asarray(matrix, dtype=np.int64)
    inverse = sp.Matrix(m.tolist()).inv()
    if any(value.q != 1 for value in inverse):
        raise ArithmeticError("matrix inverse is not integral")
    result = np.asarray(inverse.tolist(), dtype=np.int64)
    identity = np.eye(m.shape[0], dtype=np.int64)
    if not (np.array_equal(m @ result, identity) and
            np.array_equal(result @ m, identity)):
        raise ArithmeticError("exact inverse verification failed")
    return result

# Sanity checks.
assert np.array_equal(Q_STABLE@Q_STABLE,np.eye(78,dtype=np.int64))
for c in set(fold(r) for r in ROOTS if fold(r)!=(0,0,0,0)):
    X=x_rel_stable(c,1)
    assert np.array_equal(Q_STABLE@X,X@Q_STABLE)


==> twisted_e6_verification/sections/section5_invariant_tensors/compute_certificate.py <==
#!/usr/bin/env python3
"""Build the exact certificate for invariant alternating tensors."""
from __future__ import annotations

from fractions import Fraction
from pathlib import Path
import csv
import gzip
import hashlib
import json
import math
import sys
import time

import numpy as np
from scipy import sparse

ROOT = Path(__file__).resolve().parent
SRC = ROOT / "src"
DATA = ROOT / "data"
OUTPUT = ROOT / "output"
DATA.mkdir(exist_ok=True)
OUTPUT.mkdir(exist_ok=True)
sys.path.insert(0, str(SRC))

from tensor_system import (  # noqa: E402
    CHANNEL_SPECS,
    NONZERO_MODEL_CHANNELS,
    Channel,
    iter_equation_rows,
    q_basis_metadata,
    standard_bracket_vector,
)


def is_unit_in_z_half(value: Fraction) -> bool:
    numerator = abs(value.numerator)
    denominator = value.denominator
    return (
        numerator > 0
        and numerator & (numerator - 1) == 0
        and denominator & (denominator - 1) == 0
    )


def v2_of_unit(value: Fraction) -> int:
    numerator = abs(value.numerator)
    denominator = value.denominator
    exponent = 0
    while numerator % 2 == 0:
        numerator //= 2
        exponent += 1
    while denominator % 2 == 0:
        denominator //= 2
        exponent -= 1
    if numerator != 1 or denominator != 1:
        raise ValueError(f"not a unit in Z[1/2]: {value}")
    return exponent


def reduce_row(
    original_row: dict[int, int],
    pivot_rows: dict[int, dict[int, Fraction]],
    pivot_order: list[int],
    removed_column: int | None,
) -> dict[int, Fraction]:
    row = {
        column: Fraction(value)
        for column, value in original_row.items()
        if column != removed_column and value
    }
    for pivot_column in pivot_order:
        coefficient = row.get(pivot_column)
        if not coefficient:
            continue
        for column, value in pivot_rows[pivot_column].items():
            new_value = row.get(column, Fraction(0)) - coefficient * value
            if new_value:
                row[column] = new_value
            elif column in row:
                del row[column]
    return row


def unit_pivot_certificate(
    rows: list[dict[int, int]],
    column_count: int,
    removed_column: int | None,
):
    target_rank = column_count - (1 if removed_column is not None else 0)
    pivot_rows: dict[int, dict[int, Fraction]] = {}
    pivot_order: list[int] = []
    selected_rows: list[int] = []
    pivot_values: list[Fraction] = []

    for row_index, original_row in enumerate(rows):
        row = reduce_row(original_row, pivot_rows, pivot_order, removed_column)
        candidates = [
            column
            for column, value in row.items()
            if column not in pivot_rows and is_unit_in_z_half(value)
        ]
        if not candidates:
            continue
        pivot_column = min(candidates)
        pivot_value = row[pivot_column]
        normalized = {column: value / pivot_value for column, value in row.items()}
        pivot_rows[pivot_column] = normalized
        pivot_order.append(pivot_column)
        selected_rows.append(row_index)
        pivot_values.append(pivot_value)
        if len(pivot_order) == target_rank:
            break

    if len(pivot_order) != target_rank:
        raise RuntimeError(
            f"unit-pivot certificate stopped at {len(pivot_order)} of {target_rank}"
        )

    determinant_sign = 1
    determinant_v2 = 0
    for value in pivot_values:
        if value < 0:
            determinant_sign *= -1
        determinant_v2 += v2_of_unit(value)
    if determinant_v2 < 0:
        raise AssertionError("integer minor has a negative 2-adic valuation")
    return {
        "pivot_order": pivot_order,
        "selected_rows": selected_rows,
        "pivot_values": pivot_values,
        "determinant_sign": determinant_sign,
        "determinant_v2": determinant_v2,
    }


def modular_rank(rows: list[dict[int, int]], column_count: int, prime: int) -> int:
    pivots: dict[int, dict[int, int]] = {}
    for original in rows:
        row = {column: value % prime for column, value in original.items() if value % prime}
        while row:
            pivot_column = min(row)
            if pivot_column not in pivots:
                inverse = pow(row[pivot_column], -1, prime)
                if inverse != 1:
                    row = {column: (value * inverse) % prime for column, value in row.items()}
                pivots[pivot_column] = row
                break
            coefficient = row[pivot_column]
            pivot_row = pivots[pivot_column]
            for column, value in pivot_row.items():
                new_value = (row.get(column, 0) - coefficient * value) % prime
                if new_value:
                    row[column] = new_value
                elif column in row:
                    del row[column]
        if len(pivots) == column_count:
            break
    return len(pivots)


def rows_to_csr(rows: list[dict[int, int]], column_count: int) -> sparse.csr_matrix:
    data: list[int] = []
    indices: list[int] = []
    indptr = [0]
    for row in rows:
        for column, value in sorted(row.items()):
            indices.append(column)
            data.append(value)
        indptr.append(len(data))
    return sparse.csr_matrix(
        (
            np.asarray(data, dtype=np.int64),
            np.asarray(indices, dtype=np.int32),
            np.asarray(indptr, dtype=np.int64),
        ),
        shape=(len(rows), column_count),
        dtype=np.int64,
    )


def write_variables(path: Path, channel: Channel) -> None:
    with gzip.open(path, "wt", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle)
        writer.writerow(["column", "input_i", "input_j", "output"])
        for column, (i, j, output) in enumerate(channel.variables):
            writer.writerow([column, i, j, output])


def write_model(path: Path, vector: np.ndarray) -> None:
    payload = {
        "length": int(vector.size),
        "nonzero": [
            [int(index), int(vector[index])] for index in np.flatnonzero(vector)
        ],
    }
    path.write_text(json.dumps(payload, indent=2), encoding="utf-8")


def build_minor(
    system: sparse.csr_matrix,
    selected_rows: list[int],
    pivot_order: list[int],
) -> sparse.csr_matrix:
    return system[selected_rows, :][:, pivot_order].tocsr()


def verify_minor_determinant(minor: sparse.csr_matrix) -> tuple[int, int]:
    """Return sign and v2(det), using exact sparse elimination in row order."""
    pivot_rows: list[dict[int, Fraction]] = []
    sign = 1
    exponent = 0
    for row_index in range(minor.shape[0]):
        start, end = minor.indptr[row_index], minor.indptr[row_index + 1]
        row = {
            int(column): Fraction(int(value))
            for column, value in zip(minor.indices[start:end], minor.data[start:end])
        }
        for pivot_column, pivot_row in enumerate(pivot_rows):
            coefficient = row.get(pivot_column)
            if coefficient:
                for column, value in pivot_row.items():
                    new_value = row.get(column, Fraction(0)) - coefficient * value
                    if new_value:
                        row[column] = new_value
                    elif column in row:
                        del row[column]
        pivot = row.get(row_index, Fraction(0))
        if not is_unit_in_z_half(pivot):
            raise AssertionError((row_index, pivot))
        if pivot < 0:
            sign *= -1
        exponent += v2_of_unit(pivot)
        pivot_rows.append({column: value / pivot for column, value in row.items()})
    return sign, exponent


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        while chunk := handle.read(1 << 20):
            digest.update(chunk)
    return digest.hexdigest()


def main() -> None:
    started = time.time()
    (DATA / "q_eigenbasis.json").write_text(
        json.dumps(q_basis_metadata(), indent=2), encoding="utf-8"
    )

    results: dict = {
        "coefficient_ring": "Z[1/2]",
        "q_eigenspace_ranks": {"plus": 52, "minus": 26},
        "channels": {},
    }

    for input_type, output_type in CHANNEL_SPECS:
        channel = Channel(input_type, output_type)
        print(f"Building {channel.label} with {channel.variable_count} variables")
        metadata = []
        rows: list[dict[int, int]] = []
        for row_metadata, row in iter_equation_rows(channel):
            metadata.append(row_metadata)
            rows.append(row)

        system = rows_to_csr(rows, channel.variable_count)
        sparse.save_npz(DATA / f"{channel.label}_system.npz", system, compressed=True)
        write_variables(DATA / f"{channel.label}_variables.csv.gz", channel)

        model = standard_bracket_vector(channel)
        if (input_type, output_type) in NONZERO_MODEL_CHANNELS:
            if not np.any(model):
                raise AssertionError(f"zero model in {channel.label}")
            unit_coordinates = np.flatnonzero(np.abs(model) == 1)
            if not len(unit_coordinates):
                raise AssertionError("model vector has no unit coordinate")
            removed_column = int(unit_coordinates[0])
        else:
            if np.any(model):
                raise AssertionError(f"unexpected model in {channel.label}")
            removed_column = None
        write_model(DATA / f"{channel.label}_model.json", model)

        certificate = unit_pivot_certificate(rows, channel.variable_count, removed_column)
        minor = build_minor(
            system,
            certificate["selected_rows"],
            certificate["pivot_order"],
        )
        sparse.save_npz(DATA / f"{channel.label}_minor.npz", minor, compressed=True)
        verified_sign, verified_v2 = verify_minor_determinant(minor)
        if (verified_sign, verified_v2) != (
            certificate["determinant_sign"],
            certificate["determinant_v2"],
        ):
            raise AssertionError("minor determinant verification failed")

        selected_metadata = []
        for row_index in certificate["selected_rows"]:
            item = metadata[row_index]
            selected_metadata.append(
                {
                    "system_row": row_index,
                    "generator_index": item.generator_index,
                    "generator_name": item.generator_name,
                    "input_pair_index": item.input_pair_index,
                    "input_i": item.input_i,
                    "input_j": item.input_j,
                    "output_index": item.output_index,
                }
            )
        (DATA / f"{channel.label}_selected_rows.json").write_text(
            json.dumps(selected_metadata, indent=2), encoding="utf-8"
        )
        (DATA / f"{channel.label}_pivot_columns.json").write_text(
            json.dumps(certificate["pivot_order"], indent=2), encoding="utf-8"
        )

        # Directly verify that the standard bracket component is in the kernel.
        model_residual = system @ model
        if np.count_nonzero(model_residual):
            raise AssertionError(f"model is not invariant in {channel.label}")

        ranks = {
            str(prime): modular_rank(rows, channel.variable_count, prime)
            for prime in (3, 5, 7)
        }
        expected_kernel_rank = 1 if removed_column is not None else 0
        channel_result = {
            "input_type": input_type,
            "output_type": output_type,
            "variables": channel.variable_count,
            "equations": len(rows),
            "nonzero_coefficients": int(system.nnz),
            "kernel_rank_over_Z_half": expected_kernel_rank,
            "rank_over_Z_half": channel.variable_count - expected_kernel_rank,
            "model_nonzero_entries": int(np.count_nonzero(model)),
            "removed_model_column": removed_column,
            "removed_model_coefficient": (
                int(model[removed_column]) if removed_column is not None else None
            ),
            "certificate_minor_size": int(minor.shape[0]),
            "certificate_minor_determinant": {
                "sign": verified_sign,
                "power_of_two_exponent": verified_v2,
                "display": f"{'-' if verified_sign < 0 else ''}2^{verified_v2}",
            },
            "modular_ranks": ranks,
            "elementary_divisors_over_Z_half": {
                "unit_divisors": channel.variable_count - expected_kernel_rank,
                "zero_divisors": expected_kernel_rank,
            },
        }
        results["channels"][channel.label] = channel_result
        print(json.dumps(channel_result, indent=2))

    total_variables = sum(item["variables"] for item in results["channels"].values())
    total_rank = sum(item["rank_over_Z_half"] for item in results["channels"].values())
    total_kernel = sum(item["kernel_rank_over_Z_half"] for item in results["channels"].values())
    results["parity_compatible_total"] = {
        "variables": total_variables,
        "rank": total_rank,
        "kernel_rank": total_kernel,
        "elementary_divisors_over_Z_half": {
            "unit_divisors": total_rank,
            "zero_divisors": total_kernel,
        },
    }
    results["module_description"] = {
        "rank": 3,
        "basis": [
            "standard bracket Lambda^2(L+) -> L+",
            "standard bracket L+ tensor L- -> L-",
            "standard bracket Lambda^2(L-) -> L+",
        ],
        "other_parity_channels": "zero",
        "base_change_statement": "No odd torsion occurs; the invariant module commutes with arbitrary base change from Z[1/2].",
    }
    result_path = OUTPUT / "results.json"
    result_path.write_text(json.dumps(results, indent=2), encoding="utf-8")

    files = sorted(
        path for path in ROOT.rglob("*")
        if path.is_file()
        and "__pycache__" not in path.parts
        and path.suffix not in {".pyc", ".aux", ".log", ".out"}
    )
    checksum_lines = []
    for path in files:
        if path.name in {"SHA256SUMS", "MANIFEST.txt"}:
            continue
        checksum_lines.append(f"{sha256(path)}  {path.relative_to(ROOT)}")
    (ROOT / "SHA256SUMS").write_text("\n".join(checksum_lines) + "\n", encoding="utf-8")
    print(f"Completed in {time.time() - started:.2f} seconds")


if __name__ == "__main__":
    main()


==> twisted_e6_verification/sections/section5_invariant_tensors/run_all.py <==
#!/usr/bin/env python3
import subprocess
import sys
from pathlib import Path
root = Path(__file__).resolve().parent
subprocess.run([sys.executable, str(root / "compute_certificate.py")], check=True)
subprocess.run([sys.executable, str(root / "verify_certificate.py")], check=True)


==> twisted_e6_verification/sections/section5_invariant_tensors/src/chevalley_e6.py <==
"""Exact adjoint Chevalley matrices for the sign convention used in Sections 1--4.

The module constructs the split Lie algebra of type E6 over Z in the
78-dimensional adjoint Chevalley basis and then forms the relative root
matrices for the folding E6 -> F4.  All matrices are exact integer matrices
unless a non-integral parameter (for example 1/2) is requested.
"""
from __future__ import annotations

from collections import deque
from fractions import Fraction
from functools import lru_cache
from itertools import combinations
import math
from typing import Iterable, Sequence

import numpy as np

N = 6
CARTAN = np.eye(N, dtype=int) * 2
EDGES = [(0, 1), (1, 2), (2, 3), (2, 4), (4, 5)]
for _i, _j in EDGES:
    CARTAN[_i, _j] = CARTAN[_j, _i] = -1
_EDGE_SET = set(EDGES) | {(j, i) for i, j in EDGES}


def _generate_roots() -> set[tuple[int, ...]]:
    roots: set[tuple[int, ...]] = set()
    queue: deque[tuple[int, ...]] = deque()
    for i in range(N):
        v = np.zeros(N, dtype=int)
        v[i] = 1
        for u in (v, -v):
            t = tuple(map(int, u))
            roots.add(t)
            queue.append(t)
    while queue:
        c = np.array(queue.popleft(), dtype=int)
        for i in range(N):
            m = int(CARTAN[i].dot(c))
            d = c.copy()
            d[i] -= m
            t = tuple(map(int, d))
            if t not in roots:
                roots.add(t)
                queue.append(t)
    return roots


ROOTS = _generate_roots()
ROOT_SET = set(ROOTS)


def is_positive(root: Sequence[int]) -> bool:
    return all(int(c) >= 0 for c in root)


POSITIVE_ROOTS = sorted(
    [r for r in ROOTS if is_positive(r)], key=lambda r: (sum(r), r)
)
NEGATIVE_ROOTS = [tuple(-c for c in r) for r in POSITIVE_ROOTS]
LIE_BASIS = [("h", i) for i in range(N)] + POSITIVE_ROOTS + NEGATIVE_ROOTS
BASIS_INDEX = {b: i for i, b in enumerate(LIE_BASIS)}


def negate(root: Sequence[int]) -> tuple[int, ...]:
    return tuple(-int(x) for x in root)


def add_roots(*roots: Sequence[int]) -> tuple[int, ...]:
    return tuple(sum(int(r[i]) for r in roots) for i in range(N))


def epsilon(alpha: Sequence[int], beta: Sequence[int]) -> int:
    exponent = 0
    for i in range(N):
        for j in range(N):
            if i > j and (i, j) in _EDGE_SET:
                exponent += int(alpha[i]) * int(beta[j])
    return -1 if exponent % 2 else 1


# Normalize negative vectors so [e_alpha,e_-alpha]=h_alpha, then apply the
# two additional sign changes required by the displayed conventions in §1.
_SCALE: dict[tuple[int, ...], int] = {}
for r in ROOTS:
    if is_positive(r):
        _SCALE[r] = 1
for r in ROOTS:
    if not is_positive(r):
        p = negate(r)
        _SCALE[r] = epsilon(p, r)

_SIGN_ADJUST = {r: 1 for r in ROOTS}
for _r in [(0, 1, 1, 0, 0, 0), (0, 0, 0, 0, 1, 1)]:
    _SIGN_ADJUST[_r] = -1
    _SIGN_ADJUST[negate(_r)] = -1
FINAL_SCALE = {r: _SCALE[r] * _SIGN_ADJUST[r] for r in ROOTS}


def bracket_basis(x, y) -> dict[object, int]:
    """Lie bracket of two Chevalley basis keys."""
    x_is_h = isinstance(x, tuple) and len(x) == 2 and x[0] == "h"
    y_is_h = isinstance(y, tuple) and len(y) == 2 and y[0] == "h"
    if x_is_h and y_is_h:
        return {}
    if x_is_h:
        i = x[1]
        alpha = y
        m = sum(int(CARTAN[i, j]) * int(alpha[j]) for j in range(N))
        return {alpha: m} if m else {}
    if y_is_h:
        i = y[1]
        alpha = x
        m = sum(int(CARTAN[i, j]) * int(alpha[j]) for j in range(N))
        return {alpha: -m} if m else {}

    alpha = tuple(map(int, x))
    beta = tuple(map(int, y))
    sa, sb = FINAL_SCALE[alpha], FINAL_SCALE[beta]
    if add_roots(alpha, beta) == (0,) * N:
        factor = sa * sb * epsilon(alpha, beta)
        return {("h", i): factor * alpha[i] for i in range(N) if alpha[i]}
    gamma = add_roots(alpha, beta)
    if gamma in ROOT_SET:
        factor = sa * sb * epsilon(alpha, beta) // FINAL_SCALE[gamma]
        return {gamma: factor}
    return {}


@lru_cache(maxsize=None)
def ad_matrix(root: tuple[int, ...]) -> np.ndarray:
    matrix = np.zeros((78, 78), dtype=np.int64)
    for j, basis_vector in enumerate(LIE_BASIS):
        for key, coefficient in bracket_basis(root, basis_vector).items():
            matrix[BASIS_INDEX[key], j] = int(coefficient)
    return matrix


def x_abs(root: Sequence[int], t=1) -> np.ndarray:
    """The exact matrix exp(t ad e_root)."""
    root = tuple(map(int, root))
    n1 = ad_matrix(root)
    n2 = n1 @ n1
    t = Fraction(t)
    out = np.empty((78, 78), dtype=object)
    for i in range(78):
        for j in range(78):
            out[i, j] = (
                Fraction(int(i == j), 1)
                + t * int(n1[i, j])
                + t * t * Fraction(int(n2[i, j]), 2)
            )
    if all(v.denominator == 1 for v in out.flat):
        return np.array([[int(v) for v in row] for row in out], dtype=np.int64)
    return out


TAU_INDEX = [5, 4, 2, 3, 1, 0]


def tau_root(root: Sequence[int]) -> tuple[int, ...]:
    out = [0] * N
    for i, coefficient in enumerate(root):
        out[TAU_INDEX[i]] = int(coefficient)
    return tuple(out)


def fold(root: Sequence[int]) -> tuple[int, int, int, int]:
    return (
        int(root[0]) + int(root[5]),
        int(root[1]) + int(root[4]),
        int(root[2]),
        int(root[3]),
    )


# Relative simple coordinates: beta0, e4, e3-e4, e2-e3.
S_BETA0 = np.array([1, 0, 0, 0], dtype=int)
S_E4 = np.array([0, 1, 0, 0], dtype=int)
S_E3 = S_E4 + np.array([0, 0, 1, 0], dtype=int)
S_E2 = S_E3 + np.array([0, 0, 0, 1], dtype=int)
S_E1 = 2 * S_BETA0 + S_E2 + S_E3 + S_E4

TARGETS = {
    "beta0": tuple(S_BETA0),
    "e4": tuple(S_E4),
    "e3": tuple(S_E3),
    "e2": tuple(S_E2),
    "e1": tuple(S_E1),
    "e3+e4": tuple(S_E3 + S_E4),
    "e3-e4": tuple(S_E3 - S_E4),
    "e2+e3": tuple(S_E2 + S_E3),
    "e2-e3": tuple(S_E2 - S_E3),
    "beta0+e4": tuple(S_BETA0 + S_E4),
}


def abs_roots_for_rel(coordinates: Sequence[int]) -> list[tuple[int, ...]]:
    c = tuple(map(int, coordinates))
    return sorted([r for r in ROOTS if fold(r) == c])


def x_rel(coordinates: Sequence[int], t=1) -> np.ndarray:
    roots = abs_roots_for_rel(coordinates)
    if not roots:
        raise KeyError(tuple(coordinates))
    integral = Fraction(t).denominator == 1
    if integral:
        out = np.eye(78, dtype=np.int64)
    else:
        out = np.array(
            [[Fraction(int(i == j), 1) for j in range(78)] for i in range(78)],
            dtype=object,
        )
    for root in roots:
        out = out @ x_abs(root, t)
    return out


def w_rel(coordinates: Sequence[int]) -> np.ndarray:
    c = tuple(map(int, coordinates))
    return x_rel(c, 1) @ x_rel(negate(c), -1) @ x_rel(c, 1)


def local_matrix(matrix: np.ndarray, signed_basis: Sequence[tuple[object, int]]) -> np.ndarray:
    """Restriction in a signed subbasis, written by columns."""
    m = len(signed_basis)
    use_object = matrix.dtype == object
    out = np.zeros((m, m), dtype=object if use_object else np.int64)
    for j, (key_j, sign_j) in enumerate(signed_basis):
        gj = BASIS_INDEX[key_j]
        for i, (key_i, sign_i) in enumerate(signed_basis):
            gi = BASIS_INDEX[key_i]
            out[i, j] = matrix[gi, gj] * Fraction(sign_j, sign_i)
    if all(Fraction(v).denominator == 1 for v in out.flat):
        return np.array([[int(Fraction(v)) for v in row] for row in out], dtype=np.int64)
    return out


def invariant_leak(matrix: np.ndarray, signed_basis: Sequence[tuple[object, int]]) -> int:
    indices = [BASIS_INDEX[key] for key, _ in signed_basis]
    index_set = set(indices)
    outside = [i for i in range(matrix.shape[0]) if i not in index_set]
    return int(np.count_nonzero(matrix[np.ix_(outside, indices)]))


def inv_int(matrix: np.ndarray) -> np.ndarray:
    """Compute an integral inverse exactly and check it on both sides."""
    import sympy as sp
    m = np.asarray(matrix, dtype=np.int64)
    inverse = sp.Matrix(m.tolist()).inv()
    if any(value.q != 1 for value in inverse):
        raise ArithmeticError("matrix inverse is not integral")
    result = np.asarray(inverse.tolist(), dtype=np.int64)
    identity = np.eye(m.shape[0], dtype=np.int64)
    if not (np.array_equal(m @ result, identity) and
            np.array_equal(result @ m, identity)):
        raise ArithmeticError("exact inverse verification failed")
    return result

def product(*matrices: np.ndarray) -> np.ndarray:
    out = matrices[0]
    for matrix in matrices[1:]:
        out = out @ matrix
    return out


def inner_root(alpha: Sequence[int], beta: Sequence[int]) -> int:
    return int(np.array(alpha, dtype=int) @ CARTAN @ np.array(beta, dtype=int))


def long_abs_from_vec(relative_coordinates: Sequence[int]) -> tuple[int, ...]:
    roots = abs_roots_for_rel(tuple(map(int, relative_coordinates)))
    if len(roots) != 1:
        raise ValueError((tuple(relative_coordinates), roots))
    return roots[0]


SIMPLE_ROOTS = [tuple(1 if j == i else 0 for j in range(6)) for i in range(6)]


==> twisted_e6_verification/sections/section5_invariant_tensors/src/chevalley_e6_stable.py <==
"""Tau-stable version of the exact E6 adjoint Chevalley basis.

This wraps the matrix model used in ancillary_sections_1_4 and applies a
signed diagonal basis change so the graph automorphism satisfies
Q e_alpha = e_{tau alpha} for every root, exactly as in the manuscript.
"""
from __future__ import annotations
from fractions import Fraction
from functools import lru_cache
import sys
from pathlib import Path
import numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parent))
from chevalley_e6 import *  # noqa

# Recover the signed graph automorphism in the original basis.
_qsign: dict[tuple[int,...], int] = {}
for r in ROOTS:
    if is_positive(r) and sum(r)==1:
        _qsign[r]=1
for r in POSITIVE_ROOTS:
    if r in _qsign:
        continue
    for s in SIMPLE_ROOTS:
        b=tuple(r[j]-s[j] for j in range(6))
        if b in ROOT_SET and is_positive(b) and b in _qsign:
            br=bracket_basis(s,b)
            brt=bracket_basis(tau_root(s),tau_root(b))
            if r in br and tau_root(r) in brt:
                _qsign[r]=_qsign[s]*_qsign[b]*brt[tau_root(r)]//br[r]
                break
    else:
        raise RuntimeError(f'cannot determine graph sign for {r}')
for r in POSITIVE_ROOTS:
    _qsign[negate(r)]=_qsign[r]

# Choose signs deterministically on positive tau-orbits, and use the
# SAME multiplier for the opposite root. This preserves both
# Q e'_alpha = e'_{tau(alpha)} and [e'_alpha,e'_{-alpha}] = h_alpha.
_d: dict[tuple[int, ...], int] = {}
for r in POSITIVE_ROOTS:
    if r in _d:
        continue
    tr = tau_root(r)
    if tr == r:
        if _qsign[r] != 1:
            raise AssertionError(f"nontrivial graph sign on fixed root {r}")
        _d[r] = 1
    else:
        _d[r] = 1
        _d[tr] = _qsign[r]
for r in POSITIVE_ROOTS:
    _d[negate(r)] = _d[r]

D_STABLE=np.eye(78,dtype=np.int64)
for r in ROOTS:
    D_STABLE[BASIS_INDEX[r],BASIS_INDEX[r]]=_d[r]

Q_STABLE=np.zeros((78,78),dtype=np.int64)
for j,key in enumerate(LIE_BASIS):
    if isinstance(key,tuple) and len(key)==2 and key[0]=='h':
        target=('h',TAU_INDEX[key[1]])
    else:
        target=tau_root(key)
    Q_STABLE[BASIS_INDEX[target],j]=1

@lru_cache(maxsize=None)
def ad_stable(root: tuple[int,...]) -> np.ndarray:
    root=tuple(map(int,root))
    # e'_root=d_root e_root and D_STABLE is its coordinate change.
    return D_STABLE @ (_d[root]*ad_matrix(root)) @ D_STABLE


def x_abs_stable(root, t=1) -> np.ndarray:
    root=tuple(map(int,root)); t=Fraction(t)
    n1=ad_stable(root); n2=n1@n1
    out=np.empty((78,78),dtype=object)
    for i in range(78):
        for j in range(78):
            out[i,j]=Fraction(int(i==j),1)+t*int(n1[i,j])+t*t*Fraction(int(n2[i,j]),2)
    if all(v.denominator==1 for v in out.flat):
        return np.array([[int(v) for v in row] for row in out],dtype=np.int64)
    return out


def x_rel_stable(coordinates, t=1, bar_t=None) -> np.ndarray:
    c=tuple(map(int,coordinates)); roots=abs_roots_for_rel(c)
    if not roots:
        raise KeyError(c)
    if len(roots)==1:
        return x_abs_stable(roots[0],t)
    r=roots[0]; tr=tau_root(r)
    if tr not in roots:
        raise AssertionError((c,roots,r,tr))
    bt=t if bar_t is None else bar_t
    return x_abs_stable(r,t) @ x_abs_stable(tr,bt)


def x_rel_skew(coordinates, q=1) -> np.ndarray:
    return x_rel_stable(coordinates,q,-Fraction(q))


def w_rel_stable(coordinates) -> np.ndarray:
    c=tuple(map(int,coordinates)); nc=tuple(-x for x in c)
    return x_rel_stable(c,1) @ x_rel_stable(nc,-1) @ x_rel_stable(c,1)


def inv_unimodular(matrix: np.ndarray) -> np.ndarray:
    """Compute a unimodular inverse with exact rational arithmetic."""
    import sympy as sp
    m = np.asarray(matrix, dtype=np.int64)
    inverse = sp.Matrix(m.tolist()).inv()
    if any(value.q != 1 for value in inverse):
        raise ArithmeticError("matrix inverse is not integral")
    result = np.asarray(inverse.tolist(), dtype=np.int64)
    identity = np.eye(m.shape[0], dtype=np.int64)
    if not (np.array_equal(m @ result, identity) and
            np.array_equal(result @ m, identity)):
        raise ArithmeticError("exact inverse verification failed")
    return result

# Sanity checks.
assert np.array_equal(Q_STABLE@Q_STABLE,np.eye(78,dtype=np.int64))
for c in set(fold(r) for r in ROOTS if fold(r)!=(0,0,0,0)):
    X=x_rel_stable(c,1)
    assert np.array_equal(Q_STABLE@X,X@Q_STABLE)


==> twisted_e6_verification/sections/section5_invariant_tensors/src/tensor_system.py <==
"""Exact invariant alternating-tensor system for the folded E6 -> F4 action.

All computations are integral.  The coefficient ring used for the final
module statement is A = Z[1/2].
"""
from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache
from pathlib import Path
from typing import Iterator
import sys
import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from chevalley_e6_stable import (  # noqa: E402
    BASIS_INDEX,
    CARTAN,
    LIE_BASIS,
    Q_STABLE,
    TARGETS,
    ad_stable,
    w_rel_stable,
    x_rel_stable,
)

DIM_PLUS = 52
DIM_MINUS = 26


def _q_eigenbasis() -> tuple[np.ndarray, np.ndarray, list[dict]]:
    """Return S, 2*S^{-1}, and a JSON-friendly column description.

    Columns 0,...,51 span Q=+1 and columns 52,...,77 span Q=-1.
    The determinant of S is a power of 2, hence S is a basis change over
    Z[1/2].
    """
    q = Q_STABLE
    seen: set[int] = set()
    plus: list[np.ndarray] = []
    minus: list[np.ndarray] = []
    plus_meta: list[dict] = []
    minus_meta: list[dict] = []
    paired: list[tuple[int, int, int, int]] = []

    for i in range(78):
        if i in seen:
            continue
        j = int(np.argmax(q[:, i]))
        if j == i:
            v = np.zeros(78, dtype=np.int64)
            v[i] = 1
            plus.append(v)
            plus_meta.append({"kind": "fixed", "terms": [[i, 1]]})
            seen.add(i)
        else:
            vp = np.zeros(78, dtype=np.int64)
            vp[i] = vp[j] = 1
            vm = np.zeros(78, dtype=np.int64)
            vm[i] = 1
            vm[j] = -1
            ip = len(plus)
            im = len(minus)
            plus.append(vp)
            minus.append(vm)
            plus_meta.append({"kind": "pair_plus", "terms": [[i, 1], [j, 1]]})
            minus_meta.append({"kind": "pair_minus", "terms": [[i, 1], [j, -1]]})
            paired.append((i, j, ip, im))
            seen.update((i, j))

    if len(plus) != DIM_PLUS or len(minus) != DIM_MINUS:
        raise AssertionError((len(plus), len(minus)))

    s = np.column_stack(plus + minus)
    sinv2 = np.zeros((78, 78), dtype=np.int64)

    # Fixed Q-vectors have inverse coordinate equal to the original coordinate.
    for col, meta in enumerate(plus_meta):
        if meta["kind"] == "fixed":
            i = meta["terms"][0][0]
            sinv2[col, i] = 2

    # On a Q-pair, plus=(e_i+e_j), minus=(e_i-e_j).
    for i, j, ip, im in paired:
        sinv2[ip, i] = 1
        sinv2[ip, j] = 1
        row_m = DIM_PLUS + im
        sinv2[row_m, i] = 1
        sinv2[row_m, j] = -1

    if not np.array_equal(sinv2 @ s, 2 * np.eye(78, dtype=np.int64)):
        raise AssertionError("incorrect Q-eigenbasis inverse")
    return s, sinv2, plus_meta + minus_meta


Q_BASIS, Q_BASIS_INV2, Q_BASIS_META = _q_eigenbasis()


def transform_q_blocks(matrix: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    transformed2 = Q_BASIS_INV2 @ matrix @ Q_BASIS
    if np.any(transformed2 % 2):
        raise AssertionError("non-integral transformed matrix")
    transformed = transformed2 // 2
    if np.count_nonzero(transformed[:DIM_PLUS, DIM_PLUS:]):
        raise AssertionError("Q=+ to Q=- leakage")
    if np.count_nonzero(transformed[DIM_PLUS:, :DIM_PLUS]):
        raise AssertionError("Q=- to Q=+ leakage")
    return transformed[:DIM_PLUS, :DIM_PLUS], transformed[DIM_PLUS:, DIM_PLUS:]


RELATIVE_SIMPLE_NAMES = ["beta0", "e4", "e3-e4", "e2-e3"]
GENERATOR_NAMES: list[str] = []
GENERATORS: list[tuple[np.ndarray, np.ndarray]] = []
for name in RELATIVE_SIMPLE_NAMES:
    coordinates = TARGETS[name]
    GENERATOR_NAMES.append(f"x_{name}(1)")
    GENERATORS.append(transform_q_blocks(x_rel_stable(coordinates, 1)))
    negative = tuple(-x for x in coordinates)
    GENERATOR_NAMES.append(f"x_-{name}(1)")
    GENERATORS.append(transform_q_blocks(x_rel_stable(negative, 1)))


# The four diagonal involutions are words in the above generators.  Their
# simultaneous characters give a direct decomposition over Z[1/2].
_DIAGONAL_INVOLUTIONS = [
    w_rel_stable(TARGETS[name]) @ w_rel_stable(TARGETS[name])
    for name in RELATIVE_SIMPLE_NAMES
]
PARITY_CHARACTERS: list[tuple[int, int, int, int]] = []
for col in range(78):
    original_index = int(np.flatnonzero(Q_BASIS[:, col])[0])
    PARITY_CHARACTERS.append(
        tuple(0 if h[original_index, original_index] == 1 else 1 for h in _DIAGONAL_INVOLUTIONS)
    )
PARITY_PLUS = PARITY_CHARACTERS[:DIM_PLUS]
PARITY_MINUS = PARITY_CHARACTERS[DIM_PLUS:]


CHANNEL_SPECS = [
    ("pp", "p"),
    ("pp", "m"),
    ("pm", "p"),
    ("pm", "m"),
    ("mm", "p"),
    ("mm", "m"),
]
CHANNEL_LABELS = {
    ("pp", "p"): "Lambda2_Lplus_to_Lplus",
    ("pp", "m"): "Lambda2_Lplus_to_Lminus",
    ("pm", "p"): "Lplus_tensor_Lminus_to_Lplus",
    ("pm", "m"): "Lplus_tensor_Lminus_to_Lminus",
    ("mm", "p"): "Lambda2_Lminus_to_Lplus",
    ("mm", "m"): "Lambda2_Lminus_to_Lminus",
}
NONZERO_MODEL_CHANNELS = {("pp", "p"), ("pm", "m"), ("mm", "p")}


@dataclass(frozen=True)
class RowMetadata:
    generator_index: int
    generator_name: str
    input_pair_index: int
    input_i: int
    input_j: int
    output_index: int


class Channel:
    def __init__(self, input_type: str, output_type: str):
        self.input_type = input_type
        self.output_type = output_type
        self.label = CHANNEL_LABELS[(input_type, output_type)]

        if input_type == "pp":
            self.dim1 = self.dim2 = DIM_PLUS
            self.alternating_same_space = True
            self.chars1 = self.chars2 = PARITY_PLUS
        elif input_type == "mm":
            self.dim1 = self.dim2 = DIM_MINUS
            self.alternating_same_space = True
            self.chars1 = self.chars2 = PARITY_MINUS
        elif input_type == "pm":
            self.dim1 = DIM_PLUS
            self.dim2 = DIM_MINUS
            self.alternating_same_space = False
            self.chars1 = PARITY_PLUS
            self.chars2 = PARITY_MINUS
        else:
            raise ValueError(input_type)

        if output_type == "p":
            self.output_dim = DIM_PLUS
            self.output_chars = PARITY_PLUS
        elif output_type == "m":
            self.output_dim = DIM_MINUS
            self.output_chars = PARITY_MINUS
        else:
            raise ValueError(output_type)

        self.input_pairs: list[tuple[int, int]] = []
        if self.alternating_same_space:
            for i in range(self.dim1):
                for j in range(i + 1, self.dim2):
                    self.input_pairs.append((i, j))
        else:
            for i in range(self.dim1):
                for j in range(self.dim2):
                    self.input_pairs.append((i, j))

        self.variable_index: dict[tuple[int, int, int], int] = {}
        self.variables: list[tuple[int, int, int]] = []
        for i, j in self.input_pairs:
            target_character = tuple(
                self.chars1[i][r] ^ self.chars2[j][r] for r in range(4)
            )
            for output in range(self.output_dim):
                if self.output_chars[output] == target_character:
                    self.variable_index[(i, j, output)] = len(self.variables)
                    self.variables.append((i, j, output))

    @property
    def variable_count(self) -> int:
        return len(self.variables)


def iter_equation_rows(channel: Channel) -> Iterator[tuple[RowMetadata, dict[int, int]]]:
    """Yield all nonzero invariance equations in deterministic order."""
    for generator_index, (g_plus, g_minus) in enumerate(GENERATORS):
        if channel.input_type == "pp":
            g1 = g2 = g_plus
        elif channel.input_type == "mm":
            g1 = g2 = g_minus
        else:
            g1, g2 = g_plus, g_minus
        g_output = g_plus if channel.output_type == "p" else g_minus

        columns1 = [
            [(a, int(g1[a, i])) for a in np.flatnonzero(g1[:, i])]
            for i in range(channel.dim1)
        ]
        columns2 = [
            [(b, int(g2[b, j])) for b in np.flatnonzero(g2[:, j])]
            for j in range(channel.dim2)
        ]
        output_rows = [
            [(o, int(g_output[k, o])) for o in np.flatnonzero(g_output[k, :])]
            for k in range(channel.output_dim)
        ]

        for pair_index, (i, j) in enumerate(channel.input_pairs):
            rows: list[dict[int, int]] = [{} for _ in range(channel.output_dim)]

            # B(g e_i, g e_j)
            for a, coefficient_a in columns1[i]:
                for b, coefficient_b in columns2[j]:
                    if channel.alternating_same_space and a == b:
                        continue
                    aa, bb, sign = a, b, 1
                    if channel.alternating_same_space and aa > bb:
                        aa, bb, sign = bb, aa, -1
                    coefficient = sign * coefficient_a * coefficient_b
                    for output in range(channel.output_dim):
                        column = channel.variable_index.get((aa, bb, output))
                        if column is not None:
                            rows[output][column] = rows[output].get(column, 0) + coefficient

            # -g B(e_i,e_j)
            for output in range(channel.output_dim):
                row = rows[output]
                for source_output, coefficient in output_rows[output]:
                    column = channel.variable_index.get((i, j, source_output))
                    if column is not None:
                        row[column] = row.get(column, 0) - coefficient
                row = {column: value for column, value in row.items() if value}
                if row:
                    yield (
                        RowMetadata(
                            generator_index=generator_index,
                            generator_name=GENERATOR_NAMES[generator_index],
                            input_pair_index=pair_index,
                            input_i=i,
                            input_j=j,
                            output_index=output,
                        ),
                        row,
                    )


@lru_cache(maxsize=1)
def stable_ad_basis_matrices() -> tuple[np.ndarray, ...]:
    matrices: list[np.ndarray] = []
    for key in LIE_BASIS:
        if isinstance(key, tuple) and len(key) == 2 and key[0] == "h":
            simple_index = key[1]
            matrix = np.zeros((78, 78), dtype=np.int64)
            for j, basis_vector in enumerate(LIE_BASIS):
                if not (
                    isinstance(basis_vector, tuple)
                    and len(basis_vector) == 2
                    and basis_vector[0] == "h"
                ):
                    matrix[j, j] = sum(
                        int(CARTAN[simple_index, k]) * int(basis_vector[k])
                        for k in range(6)
                    )
            matrices.append(matrix)
        else:
            matrices.append(ad_stable(key))
    return tuple(matrices)


def bracket_in_q_basis(i: int, j: int) -> np.ndarray:
    matrices = stable_ad_basis_matrices()
    first = Q_BASIS[:, i]
    second = Q_BASIS[:, j]
    output = np.zeros(78, dtype=np.int64)
    support = np.flatnonzero(first)
    for original_index in support:
        output += int(first[original_index]) * (matrices[original_index] @ second)
    output2 = Q_BASIS_INV2 @ output
    if np.any(output2 % 2):
        raise AssertionError("non-integral bracket in Q-eigenbasis")
    return output2 // 2


def standard_bracket_vector(channel: Channel) -> np.ndarray:
    vector = np.zeros(channel.variable_count, dtype=np.int64)
    for column, (i, j, output) in enumerate(channel.variables):
        if channel.input_type == "pp":
            global_i, global_j = i, j
        elif channel.input_type == "mm":
            global_i, global_j = DIM_PLUS + i, DIM_PLUS + j
        else:
            global_i, global_j = i, DIM_PLUS + j
        global_output = output if channel.output_type == "p" else DIM_PLUS + output
        vector[column] = bracket_in_q_basis(global_i, global_j)[global_output]
    return vector


def basis_key_to_json(key):
    if isinstance(key, tuple) and len(key) == 2 and key[0] == "h":
        return {"type": "h", "index": int(key[1]) + 1}
    return {"type": "root", "simple_coordinates": [int(x) for x in key]}


def q_basis_metadata() -> list[dict]:
    result: list[dict] = []
    for index, entry in enumerate(Q_BASIS_META):
        terms = []
        for original_index, coefficient in entry["terms"]:
            terms.append(
                {
                    "basis_vector": basis_key_to_json(LIE_BASIS[original_index]),
                    "stable_basis_index": int(original_index),
                    "coefficient": int(coefficient),
                }
            )
        result.append(
            {
                "q_basis_index": index,
                "q_eigenvalue": 1 if index < DIM_PLUS else -1,
                "kind": entry["kind"],
                "terms": terms,
                "parity_character": list(PARITY_CHARACTERS[index]),
            }
        )
    return result


==> twisted_e6_verification/sections/section5_invariant_tensors/verify_certificate.py <==
#!/usr/bin/env python3
"""Independently verify the stored invariant-tensor certificate."""
from __future__ import annotations

from fractions import Fraction
from pathlib import Path
import json
import sys

import numpy as np
from scipy import sparse

ROOT = Path(__file__).resolve().parent
SRC = ROOT / "src"
DATA = ROOT / "data"
OUTPUT = ROOT / "output"
sys.path.insert(0, str(SRC))

from tensor_system import (  # noqa: E402
    CHANNEL_SPECS,
    Channel,
    standard_bracket_vector,
)


def is_unit(value: Fraction) -> bool:
    numerator = abs(value.numerator)
    denominator = value.denominator
    return (
        numerator > 0
        and numerator & (numerator - 1) == 0
        and denominator & (denominator - 1) == 0
    )


def v2(value: Fraction) -> int:
    numerator = abs(value.numerator)
    denominator = value.denominator
    exponent = 0
    while numerator % 2 == 0:
        numerator //= 2
        exponent += 1
    while denominator % 2 == 0:
        denominator //= 2
        exponent -= 1
    if numerator != 1 or denominator != 1:
        raise AssertionError(value)
    return exponent


def determinant_power_of_two(matrix: sparse.csr_matrix) -> tuple[int, int]:
    pivot_rows: list[dict[int, Fraction]] = []
    sign = 1
    exponent = 0
    for row_index in range(matrix.shape[0]):
        start, end = matrix.indptr[row_index], matrix.indptr[row_index + 1]
        row = {
            int(column): Fraction(int(value))
            for column, value in zip(matrix.indices[start:end], matrix.data[start:end])
        }
        for pivot_column, pivot_row in enumerate(pivot_rows):
            coefficient = row.get(pivot_column)
            if coefficient:
                for column, value in pivot_row.items():
                    new_value = row.get(column, Fraction(0)) - coefficient * value
                    if new_value:
                        row[column] = new_value
                    elif column in row:
                        del row[column]
        pivot = row.get(row_index, Fraction(0))
        if not is_unit(pivot):
            raise AssertionError((row_index, pivot))
        if pivot < 0:
            sign *= -1
        exponent += v2(pivot)
        pivot_rows.append({column: value / pivot for column, value in row.items()})
    return sign, exponent


def load_model(path: Path) -> np.ndarray:
    payload = json.loads(path.read_text(encoding="utf-8"))
    vector = np.zeros(payload["length"], dtype=np.int64)
    for index, value in payload["nonzero"]:
        vector[index] = value
    return vector


def main() -> None:
    results = json.loads((OUTPUT / "results.json").read_text(encoding="utf-8"))
    total_kernel = 0
    total_rank = 0

    for input_type, output_type in CHANNEL_SPECS:
        channel = Channel(input_type, output_type)
        stored = results["channels"][channel.label]
        system = sparse.load_npz(DATA / f"{channel.label}_system.npz").tocsr()
        minor = sparse.load_npz(DATA / f"{channel.label}_minor.npz").tocsr()
        selected_rows = json.loads(
            (DATA / f"{channel.label}_selected_rows.json").read_text(encoding="utf-8")
        )
        pivot_columns = json.loads(
            (DATA / f"{channel.label}_pivot_columns.json").read_text(encoding="utf-8")
        )
        row_indices = [entry["system_row"] for entry in selected_rows]
        reconstructed = system[row_indices, :][:, pivot_columns].tocsr()
        if (reconstructed != minor).nnz:
            raise AssertionError(f"minor mismatch in {channel.label}")

        sign, exponent = determinant_power_of_two(minor)
        expected = stored["certificate_minor_determinant"]
        if sign != expected["sign"] or exponent != expected["power_of_two_exponent"]:
            raise AssertionError((channel.label, sign, exponent, expected))

        stored_model = load_model(DATA / f"{channel.label}_model.json")
        regenerated_model = standard_bracket_vector(channel)
        if not np.array_equal(stored_model, regenerated_model):
            raise AssertionError(f"model mismatch in {channel.label}")
        if np.count_nonzero(system @ stored_model):
            raise AssertionError(f"model residual in {channel.label}")

        removed = stored["removed_model_column"]
        if removed is not None and abs(int(stored_model[removed])) != 1:
            raise AssertionError(f"non-unit model coordinate in {channel.label}")

        total_kernel += stored["kernel_rank_over_Z_half"]
        total_rank += stored["rank_over_Z_half"]
        print(
            f"{channel.label}: verified {minor.shape[0]} x {minor.shape[1]} minor, "
            f"det = {'-' if sign < 0 else ''}2^{exponent}"
        )

    if total_kernel != 3 or total_rank != 14847:
        raise AssertionError((total_kernel, total_rank))
    print("All six channels verified. Invariant module rank: 3.")


if __name__ == "__main__":
    main()


==> twisted_e6_verification/sections/section6_parameter_rigidity/compute_certificate.py <==
#!/usr/bin/env python3
"""Exact certificates for the parameter-rigidity calculations in Section 6.

The script constructs, over Z, the full linear commutator systems for

* a long relative root alpha=e2-e3 (836 variables), and
* a short relative root e3 with a skew parameter (788 variables),

selects exact square minors that are units in Z[1/2], reconstructs the
exceptional model matrices T_alpha and T_-, and verifies the Lie-bracket
coordinates used in the manuscript to eliminate the extra directions.
"""
from __future__ import annotations

from collections import defaultdict
from fractions import Fraction
from functools import lru_cache
from pathlib import Path
import json
import math
import sys

import numpy as np
import scipy.sparse as ss
import sympy as sp

ROOT = Path(__file__).resolve().parent
SRC = ROOT / "src"
DATA = ROOT / "data"
OUT = ROOT / "output"
DATA.mkdir(exist_ok=True)
OUT.mkdir(exist_ok=True)
sys.path.insert(0, str(SRC))
import chevalley_e6_stable as ce  # noqa: E402


def is_power_of_two(n: int) -> bool:
    n = abs(int(n))
    return n > 0 and (n & (n - 1)) == 0


def is_unit_A(x: Fraction) -> bool:
    return bool(x) and is_power_of_two(x.numerator) and is_power_of_two(x.denominator)


def product(values: list[Fraction]) -> Fraction:
    out = Fraction(1)
    for value in values:
        out *= value
    return out


def build_parity_system(operator: np.ndarray, relative_character_root: tuple[int, ...]) -> tuple[ss.csr_matrix, dict]:
    """Build block-preserving commutator equations [Y,x_lambda(1)]=0."""
    simple = [ce.TARGETS["beta0"], ce.TARGETS["e4"], ce.TARGETS["e3-e4"], ce.TARGETS["e2-e3"]]
    diagonals = [ce.w_rel_stable(c) @ ce.w_rel_stable(c) for c in simple]
    characters = [tuple(0 if h[i, i] == 1 else 1 for h in diagonals) for i in range(78)]
    root_character = characters[ce.BASIS_INDEX[relative_character_root]]

    blocks: dict[tuple[int, ...], list[int]] = defaultdict(list)
    for index, character in enumerate(characters):
        paired = tuple(x ^ y for x, y in zip(character, root_character))
        blocks[min(character, paired)].append(index)
    ordered_blocks = sorted(blocks.values(), key=lambda block: (-len(block), block))
    variable_positions = [(i, j) for block in ordered_blocks for i in block for j in block]

    relative_roots = sorted(set(ce.fold(root) for root in ce.ROOTS if ce.fold(root) != (0, 0, 0, 0)))
    commuting_roots = []
    for root in relative_roots:
        x_root = ce.x_rel_stable(root, 1)
        if np.array_equal(operator @ x_root, x_root @ operator):
            commuting_roots.append(root)

    rows: list[int] = []
    columns: list[int] = []
    values: list[int] = []
    row_metadata: list[list[object]] = []
    row_counter = 0

    for root in commuting_roots:
        x_root = ce.x_rel_stable(root, 1)
        nonzero_rows = [np.flatnonzero(x_root[j, :]) for j in range(78)]
        nonzero_columns = [np.flatnonzero(x_root[:, i]) for i in range(78)]
        equations: dict[tuple[int, int], dict[int, int]] = defaultdict(dict)

        for variable, (i, j) in enumerate(variable_positions):
            for column in nonzero_rows[j]:
                coefficient = int(x_root[j, column])
                key = (i, int(column))
                equations[key][variable] = equations[key].get(variable, 0) + coefficient
            for row in nonzero_columns[i]:
                coefficient = -int(x_root[row, i])
                key = (int(row), j)
                equations[key][variable] = equations[key].get(variable, 0) + coefficient

        for entry, equation in equations.items():
            equation = {variable: coefficient for variable, coefficient in equation.items() if coefficient}
            if not equation:
                continue
            for variable, coefficient in equation.items():
                rows.append(row_counter)
                columns.append(variable)
                values.append(coefficient)
            row_metadata.append([list(map(int, root)), list(map(int, entry))])
            row_counter += 1

    matrix = ss.coo_matrix(
        (values, (rows, columns)),
        shape=(row_counter, len(variable_positions)),
        dtype=np.int64,
    ).tocsr()
    metadata = {
        "block_sizes": [len(block) for block in ordered_blocks],
        "blocks": ordered_blocks,
        "variable_positions": variable_positions,
        "commuting_roots": [list(map(int, root)) for root in commuting_roots],
        "row_metadata": row_metadata,
    }
    return matrix, metadata


def unit_minor(
    matrix: ss.csr_matrix,
    removed_columns: list[int],
    allowed_rows: list[int] | None = None,
    target_rank: int | None = None,
) -> dict:
    """Select an exact square minor using only units of Z[1/2] as pivots."""
    removed = set(removed_columns)
    retained = [column for column in range(matrix.shape[1]) if column not in removed]
    column_map = {column: index for index, column in enumerate(retained)}
    target = len(retained) if target_rank is None else target_rank
    pivots: dict[int, dict[int, Fraction]] = {}
    pivot_order: list[int] = []
    selected_rows: list[int] = []
    pivot_values: list[Fraction] = []
    row_order = range(matrix.shape[0]) if allowed_rows is None else allowed_rows

    for row_index in row_order:
        row = {
            column_map[int(column)]: Fraction(int(value))
            for column, value in zip(
                matrix.indices[matrix.indptr[row_index] : matrix.indptr[row_index + 1]],
                matrix.data[matrix.indptr[row_index] : matrix.indptr[row_index + 1]],
            )
            if int(column) in column_map and value
        }
        for pivot_column in pivot_order:
            coefficient = row.get(pivot_column)
            if not coefficient:
                continue
            for column, value in pivots[pivot_column].items():
                new_value = row.get(column, Fraction(0)) - coefficient * value
                if new_value:
                    row[column] = new_value
                else:
                    row.pop(column, None)
        candidates = [column for column, value in row.items() if column not in pivots and is_unit_A(value)]
        if not candidates:
            continue
        pivot_column = min(candidates)
        pivot_value = row[pivot_column]
        pivots[pivot_column] = {column: value / pivot_value for column, value in row.items()}
        pivot_order.append(pivot_column)
        selected_rows.append(int(row_index))
        pivot_values.append(pivot_value)
        if len(pivot_order) == target:
            break

    if len(pivot_order) != target:
        raise RuntimeError(f"only {len(pivot_order)} unit pivots found; expected {target}")

    selected_columns = [retained[column] for column in pivot_order]
    determinant = product(pivot_values)
    minor = matrix[selected_rows, :][:, selected_columns].tocsr()
    return {
        "minor": minor,
        "selected_rows": selected_rows,
        "selected_columns": selected_columns,
        "pivot_order_reduced": pivot_order,
        "pivot_values": pivot_values,
        "determinant": determinant,
        "normalized_pivot_rows": pivots,
        "retained_columns": retained,
    }


def model_vector(matrix: np.ndarray, variable_positions: list[tuple[int, int]]) -> np.ndarray:
    return np.array([int(matrix[i, j]) for i, j in variable_positions], dtype=np.int64)


def matrix_from_vector(vector: np.ndarray, variable_positions: list[tuple[int, int]]) -> np.ndarray:
    matrix = np.zeros((78, 78), dtype=np.int64)
    for value, (i, j) in zip(vector, variable_positions):
        matrix[i, j] = int(value)
    return matrix


def canonical_nullspace(certificate: dict, ncolumns: int, free_columns: list[int]) -> list[np.ndarray]:
    """Back-substitute the unit-echelon certificate to obtain an integral kernel basis."""
    pivot_columns = certificate["pivot_order_reduced"]
    pivots = certificate["normalized_pivot_rows"]
    out: list[np.ndarray] = []
    for free_column in free_columns:
        solution: dict[int, Fraction] = {free_column: Fraction(1)}
        for pivot_column in reversed(pivot_columns):
            value = Fraction(0)
            for column, coefficient in pivots[pivot_column].items():
                if column != pivot_column:
                    value += coefficient * solution.get(column, Fraction(0))
            if value:
                solution[pivot_column] = -value
        denominators = [value.denominator for value in solution.values()]
        denominator = 1
        for value in denominators:
            denominator = math.lcm(denominator, value)
        vector = np.array(
            [int(solution.get(index, Fraction(0)) * denominator) for index in range(ncolumns)],
            dtype=np.int64,
        )
        if denominator != 1:
            raise ArithmeticError("unexpected denominator in canonical short-root kernel")
        out.append(vector)
    return out


def is_h(key: object) -> bool:
    return isinstance(key, tuple) and len(key) == 2 and key[0] == "h"


@lru_cache(maxsize=None)
def stable_bracket_basis(x: object, y: object) -> dict[object, sp.Rational]:
    raw = ce.bracket_basis(x, y)
    scale_x = 1 if is_h(x) else ce._d[x]
    scale_y = 1 if is_h(y) else ce._d[y]
    out: dict[object, sp.Rational] = {}
    for key, value in raw.items():
        scale_key = 1 if is_h(key) else ce._d[key]
        out[key] = sp.Rational(scale_x * scale_y * int(value), scale_key)
    return out


def apply_matrix(matrix: np.ndarray, vector: dict[int, sp.Expr]) -> dict[int, sp.Expr]:
    out: dict[int, sp.Expr] = {}
    for column, coefficient in vector.items():
        for row in range(78):
            if matrix[row, column] != 0:
                out[row] = sp.expand(out.get(row, 0) + matrix[row, column] * coefficient)
    return {index: sp.expand(value) for index, value in out.items() if sp.expand(value) != 0}


def matrix_on_basis(matrix: np.ndarray, key: object) -> dict[int, sp.Expr]:
    column = ce.BASIS_INDEX[key]
    return {row: matrix[row, column] for row in range(78) if matrix[row, column] != 0}


def bracket_vectors(left: dict[int, sp.Expr], right: dict[int, sp.Expr]) -> dict[int, sp.Expr]:
    out: dict[int, sp.Expr] = {}
    for i, left_coefficient in left.items():
        for j, right_coefficient in right.items():
            for key, structure_constant in stable_bracket_basis(ce.LIE_BASIS[i], ce.LIE_BASIS[j]).items():
                index = ce.BASIS_INDEX[key]
                out[index] = sp.expand(
                    out.get(index, 0) + left_coefficient * right_coefficient * structure_constant
                )
    return {index: sp.expand(value) for index, value in out.items() if sp.expand(value) != 0}


def bracket_residual(matrix: np.ndarray, left_key: object, right_key: object) -> dict[int, sp.Expr]:
    base_bracket = {
        ce.BASIS_INDEX[key]: sp.sympify(value)
        for key, value in stable_bracket_basis(left_key, right_key).items()
    }
    left = apply_matrix(matrix, base_bracket)
    right = bracket_vectors(matrix_on_basis(matrix, left_key), matrix_on_basis(matrix, right_key))
    indices = set(left) | set(right)
    return {
        index: sp.factor(sp.expand(left.get(index, 0) - right.get(index, 0)))
        for index in indices
        if sp.expand(left.get(index, 0) - right.get(index, 0)) != 0
    }


def sympy_string(expression: sp.Expr) -> str:
    return str(sp.factor(expression))


def compute_long() -> dict:
    alpha_coordinates = tuple(map(int, ce.TARGETS["e2-e3"]))
    alpha = ce.long_abs_from_vec(alpha_coordinates)
    N = ce.ad_stable(alpha)
    Q = ce.Q_STABLE
    N2 = N @ N
    matrix, metadata = build_parity_system(N, alpha)
    variable_positions = [tuple(pair) for pair in metadata["variable_positions"]]

    T = np.zeros((78, 78), dtype=np.int64)
    T_column = ce.BASIS_INDEX[ce.negate(alpha)]
    for row, coefficient in [(0, -1), (1, 1), (4, -1), (5, 1)]:
        T[row, T_column] = coefficient

    models = [np.eye(78, dtype=np.int64), Q, N, Q @ N, N2, T]
    names = ["I", "Q", "N_alpha", "Q N_alpha", "N_alpha^2", "T_alpha"]
    model_vectors = np.column_stack([model_vector(model, variable_positions) for model in models])
    residuals = matrix @ model_vectors

    first_five_zero = [int(np.count_nonzero(residuals[:, index])) for index in range(5)]
    T_nonzero_rows = np.flatnonzero(residuals[:, 5])
    T_nonzero_values = residuals[T_nonzero_rows, 5].astype(int)

    # These six coordinates give a unit coordinate matrix; this fixed choice
    # yields the -16 minor quoted in the manuscript.
    model_coordinate_columns = [421, 336, 488, 343, 754, 350]
    coordinate_matrix = sp.Matrix(model_vectors[model_coordinate_columns, :])
    coordinate_determinant = int(coordinate_matrix.det())
    if coordinate_determinant != -4:
        raise AssertionError(coordinate_determinant)

    allowed_rows = [row for row in range(matrix.shape[0]) if residuals[row, 5] == 0]
    certificate = unit_minor(matrix, model_coordinate_columns, allowed_rows=allowed_rows, target_rank=830)
    if abs(certificate["determinant"]) != 16:
        raise AssertionError(certificate["determinant"])
    if np.count_nonzero(residuals[certificate["selected_rows"], 5]) != 0:
        raise AssertionError("selected long-root minor uses a residual T row")

    if first_five_zero != [0] * 5:
        raise AssertionError(("long model is not in the kernel", first_five_zero))
    if len(T_nonzero_rows) != 24 or sorted(T_nonzero_values.tolist()) != [-3]*12 + [3]*12:
        raise AssertionError("long residual equations are not exactly twelve copies of each sign of 3u")

    # Extra matrix identities retained as independent consistency checks.
    H = ce.w_rel_stable(ce.TARGETS["e3-e4"])
    H = H @ H
    relations = {
        "Q_squared": np.array_equal(Q @ Q, np.eye(78, dtype=np.int64)),
        "QN_equals_NQ": np.array_equal(Q @ N, N @ Q),
        "QN2_equals_N2": np.array_equal(Q @ N2, N2),
        "NT_zero": np.count_nonzero(N @ T) == 0,
        "TN_zero": np.count_nonzero(T @ N) == 0,
        "T2_zero": np.count_nonzero(T @ T) == 0,
        "QT_minus_T": np.array_equal(Q @ T, -T),
        "TQ_equals_T": np.array_equal(T @ Q, T),
        "HNH_minus_N": np.array_equal(H @ N @ H, -N),
        "HTH_minus_T": np.array_equal(H @ T @ H, -T),
    }
    if not all(relations.values()):
        raise AssertionError(relations)

    a, b, c, d, e, u = sp.symbols("a b c d e u")
    Y_general = a * np.eye(78, dtype=object) + b * Q + c * N + d * (Q @ N) + e * N2 + u * T
    inversion_residual = (H.astype(object) @ Y_general @ H.astype(object)) @ Y_general - np.eye(78, dtype=object)
    expected = (
        (a**2 + b**2 - 1) * np.eye(78, dtype=object)
        + 2 * a * b * Q
        + (2 * e * (a + b) - (c + d) ** 2) * N2
        - 2 * b * u * T
    )
    if any(sp.expand(inversion_residual[i, j] - expected[i, j]) != 0 for i in range(78) for j in range(78)):
        raise AssertionError("long inversion polynomial identity failed")

    Y_reduced = (
        np.eye(78, dtype=object)
        + c * N
        + d * (Q @ N)
        + ((c + d) ** 2 / sp.Integer(2)) * N2
        + u * T
    )
    first = bracket_residual(Y_reduced, ("h", 0), (0, 0, 1, 0, 1, 0))
    second = bracket_residual(Y_reduced, ("h", 2), ce.negate(alpha))
    target_d = ce.BASIS_INDEX[(0, 1, 1, 1, 0, 0)]
    h_indices = [ce.BASIS_INDEX[("h", index)] for index in range(6)]
    if sp.expand(first.get(target_d, 0) + d) != 0:
        raise AssertionError(first)
    expected_u = {h_indices[0]: -u, h_indices[1]: u, h_indices[4]: -u, h_indices[5]: u}
    if any(sp.expand(second.get(index, 0) - value) != 0 for index, value in expected_u.items()):
        raise AssertionError(second)
    if set(second) != set(expected_u):
        raise AssertionError(second)

    # Verify exactly the bracket coordinates in the current recognition proof.
    general_ab = bracket_residual(Y_general, ("h",0), (1,0,0,0,0,0))
    for key, wanted in [((1,0,0,0,0,0),2*a*(1-a)), ((0,0,0,0,0,1),2*b*(1-b))]:
        if sp.expand(general_ab.get(ce.BASIS_INDEX[key],0)-wanted)!=0:
            raise AssertionError((key,general_ab))
    Y_ab = np.eye(78,dtype=object)+c*N+d*(Q@N)+e*N2+u*T
    current_d = bracket_residual(Y_ab,("h",0),(0,0,1,0,1,0)).get(target_d,0)
    current_u = bracket_residual(Y_ab,("h",2),ce.negate(alpha)).get(0,0)
    current_e = bracket_residual(np.eye(78,dtype=object)+c*N+e*N2,("h",3),ce.negate(alpha)).get(ce.BASIS_INDEX[alpha],0)
    if sp.expand(current_d+d)!=0 or sp.expand(current_u+u)!=0 or sp.expand(current_e-4*(2*e-c*c))!=0:
        raise AssertionError((current_d,current_u,current_e))

    ss.save_npz(DATA / "long_commutator_system.npz", matrix)
    ss.save_npz(DATA / "long_selected_minor.npz", certificate["minor"])
    ss.save_npz(DATA / "long_T_alpha.npz", ss.csr_matrix(T))
    (DATA / "long_metadata.json").write_text(json.dumps(metadata, indent=2), encoding="utf-8")
    selection = {
        "model_coordinate_columns": model_coordinate_columns,
        "model_coordinate_positions": [list(variable_positions[column]) for column in model_coordinate_columns],
        "model_coordinate_determinant": coordinate_determinant,
        "selected_rows": certificate["selected_rows"],
        "selected_columns": certificate["selected_columns"],
        "pivot_values": [[value.numerator, value.denominator] for value in certificate["pivot_values"]],
        "determinant": [certificate["determinant"].numerator, certificate["determinant"].denominator],
        "T_residual_rows": T_nonzero_rows.tolist(),
        "T_residual_values": T_nonzero_values.tolist(),
    }
    (DATA / "long_selection.json").write_text(json.dumps(selection, indent=2), encoding="utf-8")

    result = {
        "coefficient_ring": "Z[1/2]",
        "current_bracket_proof_verified": True,
        "idempotent_residuals": [str(2*a*(1-a)), str(2*b*(1-b))],
        "current_final_bracket_residual": str(current_e),
        "relative_root": "e2-e3",
        "system_shape": list(matrix.shape),
        "system_nnz": int(matrix.nnz),
        "block_sizes": metadata["block_sizes"],
        "commuting_relative_roots": len(metadata["commuting_roots"]),
        "model_matrices": names,
        "model_coordinate_determinant": coordinate_determinant,
        "first_five_model_residual_nonzeros": first_five_zero,
        "T_residual_nonzeros": int(len(T_nonzero_rows)),
        "T_residual_values": sorted(set(map(int, T_nonzero_values))),
        "selected_minor_size": 830,
        "selected_minor_determinant": int(certificate["determinant"]),
        "selected_rows_avoid_T_residual": True,
        "inversion_relations": {key: bool(value) for key, value in relations.items()},
        "bracket_coordinate_for_d": {
            "basis_vector": "e_{alpha_2+alpha_3+alpha_4}",
            "residual": sympy_string(first[target_d]),
        },
        "bracket_coordinates_for_u": {
            str(ce.LIE_BASIS[index]): sympy_string(second[index]) for index in sorted(second)
        },
    }
    (OUT / "long_results.json").write_text(json.dumps(result, indent=2), encoding="utf-8")
    return result


def compute_short_skew() -> dict:
    gamma = tuple(map(int, ce.TARGETS["e3"]))
    beta = (0, 1, 1, 0, 0, 0)
    tau_beta = ce.tau_root(beta)
    if set(ce.abs_roots_for_rel(gamma)) != {beta, tau_beta}:
        raise AssertionError("unexpected absolute roots above e3")
    Nminus = ce.ad_stable(beta) - ce.ad_stable(tau_beta)
    Q = ce.Q_STABLE
    N2 = Nminus @ Nminus
    matrix, metadata = build_parity_system(Nminus, beta)
    metadata["beta"] = list(beta)
    metadata["tau_beta"] = list(tau_beta)
    variable_positions = [tuple(pair) for pair in metadata["variable_positions"]]

    # Deterministic unit elimination leaves the following seven free coordinates.
    preliminary = unit_minor(matrix, [], target_rank=781)
    pivot_set = set(preliminary["selected_columns"])
    free_columns = [column for column in range(matrix.shape[1]) if column not in pivot_set]
    expected_free = [491, 510, 511, 770, 771, 786, 787]
    if free_columns != expected_free:
        raise AssertionError((free_columns, expected_free))

    # Recompute with the seven free coordinates explicitly removed; this is the
    # 781 x 781 minor stored in the certificate.
    certificate = unit_minor(matrix, free_columns, target_rank=781)
    if abs(certificate["determinant"]) != 8:
        raise AssertionError(certificate["determinant"])

    kernel_vectors = canonical_nullspace(preliminary, matrix.shape[1], free_columns)
    for vector in kernel_vectors:
        if np.count_nonzero(matrix @ vector):
            raise AssertionError("short-root nullspace reconstruction failed")
    kernel_matrices = [matrix_from_vector(vector, variable_positions) for vector in kernel_vectors]

    # The normalization in the manuscript uniquely fixes the seventh direction.
    # Determine the seventh direction by the three full column identities,
    # not by a sign-sensitive fixed combination of an echelon kernel basis.
    target_columns = {
        ce.BASIS_INDEX[("h", 0)]: {ce.BASIS_INDEX[beta]: 3, ce.BASIS_INDEX[tau_beta]: -3},
        ce.BASIS_INDEX[ce.negate(beta)]: {0: 2, 1: 1, 4: -1, 5: -2},
        ce.BASIS_INDEX[ce.negate(tau_beta)]: {0: -2, 1: -1, 4: 1, 5: 2},
    }
    eqs=[]; rhs=[]
    for column, targets in target_columns.items():
        for row in range(78):
            eqs.append([int(km[row,column]) for km in kernel_matrices])
            rhs.append(targets.get(row,0))
    weights, free = sp.Matrix(eqs).gauss_jordan_solve(sp.Matrix(rhs))
    if len(free):
        raise AssertionError("the three columns do not uniquely determine T_minus")
    T_exact = sum((weights[k]*sp.Matrix(km.tolist()) for k,km in enumerate(kernel_matrices)),sp.zeros(78))
    if any(value.q!=1 for value in T_exact):
        raise ArithmeticError("nonintegral T_minus")
    T = np.asarray(T_exact.tolist(),dtype=np.int64)
    target_h1 = {beta: 3, tau_beta: -3}
    target_minus_beta = {("h", 0): 2, ("h", 1): 1, ("h", 4): -1, ("h", 5): -2}
    target_minus_tau = {("h", 0): -2, ("h", 1): -1, ("h", 4): 1, ("h", 5): 2}

    def column_dictionary(matrix_value: np.ndarray, key: object) -> dict[object, int]:
        column = ce.BASIS_INDEX[key]
        return {
            ce.LIE_BASIS[row]: int(matrix_value[row, column])
            for row in range(78)
            if matrix_value[row, column]
        }

    if column_dictionary(T, ("h", 0)) != target_h1:
        raise AssertionError(column_dictionary(T, ("h", 0)))
    if column_dictionary(T, ce.negate(beta)) != target_minus_beta:
        raise AssertionError(column_dictionary(T, ce.negate(beta)))
    if column_dictionary(T, ce.negate(tau_beta)) != target_minus_tau:
        raise AssertionError(column_dictionary(T, ce.negate(tau_beta)))
    if not np.array_equal(Q @ T @ Q, T):
        raise AssertionError("T_- is not Q-invariant")

    models = [np.eye(78, dtype=np.int64), Q, Nminus, Q @ Nminus, N2, Q @ N2, T]
    names = ["I", "Q", "N_-", "Q N_-", "N_-^2", "Q N_-^2", "T_-"]
    model_vectors = np.column_stack([model_vector(model, variable_positions) for model in models])
    residual_nonzeros = [int(np.count_nonzero(matrix @ model_vectors[:, index])) for index in range(7)]
    if residual_nonzeros != [0] * 7:
        raise AssertionError(residual_nonzeros)
    coordinate_matrix = sp.Matrix(model_vectors[free_columns, :])
    coordinate_determinant = int(coordinate_matrix.det())
    if coordinate_determinant != -8:
        raise AssertionError(coordinate_determinant)

    a, b, c, d, p, ell, u = sp.symbols("a b c d p ell u")
    Y = (
        a * np.eye(78, dtype=object)
        + b * Q
        + c * Nminus
        + d * (Q @ Nminus)
        + p * N2
        + ell * (Q @ N2)
        + u * T
    )
    first = bracket_residual(Y, ("h", 0), ce.negate(beta))
    second = bracket_residual(Y, ("h", 0), ce.negate(tau_beta))

    h1_index = ce.BASIS_INDEX[("h", 0)]
    minus_beta_index = ce.BASIS_INDEX[ce.negate(beta)]
    minus_tau_index = ce.BASIS_INDEX[ce.negate(tau_beta)]
    beta_index = ce.BASIS_INDEX[beta]
    h5_index = ce.BASIS_INDEX[("h", 4)]
    if sp.expand(first[h1_index] - 2 * u) != 0:
        raise AssertionError(first)
    if sp.expand(first[minus_beta_index] + a * (a - 1)) != 0:
        raise AssertionError(first)
    if sp.expand(first[minus_tau_index] + b * (b - 1)) != 0:
        raise AssertionError(first)

    substitutions = {a: 1, b: 0, u: 0}
    first_beta = sp.factor(first[beta_index].subs(substitutions))
    second_h5 = sp.factor(second[h5_index].subs(substitutions))
    second_beta = sp.factor(second[beta_index].subs(substitutions))
    if sp.expand(first_beta - 2 * (c**2 - 2 * p)) != 0:
        raise AssertionError(first_beta)
    if sp.expand(second_h5 + d) != 0:
        raise AssertionError(second_h5)
    if sp.expand(second_beta + 2 * (c * d + ell)) != 0:
        raise AssertionError(second_beta)

    ss.save_npz(DATA / "short_skew_commutator_system.npz", matrix)
    ss.save_npz(DATA / "short_skew_selected_minor.npz", certificate["minor"])
    ss.save_npz(DATA / "short_T_minus.npz", ss.csr_matrix(T))
    (DATA / "short_skew_metadata.json").write_text(json.dumps(metadata, indent=2), encoding="utf-8")
    selection = {
        "free_model_columns": free_columns,
        "free_model_positions": [list(variable_positions[column]) for column in free_columns],
        "model_coordinate_determinant": coordinate_determinant,
        "selected_rows": certificate["selected_rows"],
        "selected_columns": certificate["selected_columns"],
        "pivot_values": [[value.numerator, value.denominator] for value in certificate["pivot_values"]],
        "determinant": [certificate["determinant"].numerator, certificate["determinant"].denominator],
    }
    (DATA / "short_skew_selection.json").write_text(json.dumps(selection, indent=2), encoding="utf-8")

    result = {
        "coefficient_ring": "Z[1/2]",
        "relative_root": "e3, skew parameter",
        "system_shape": list(matrix.shape),
        "system_nnz": int(matrix.nnz),
        "block_sizes": metadata["block_sizes"],
        "commuting_relative_roots": len(metadata["commuting_roots"]),
        "rank": 781,
        "kernel_rank": 7,
        "model_matrices": names,
        "model_residual_nonzeros": residual_nonzeros,
        "model_coordinate_determinant": coordinate_determinant,
        "selected_minor_size": 781,
        "selected_minor_determinant": int(certificate["determinant"]),
        "T_minus_nnz": int(np.count_nonzero(T)),
        "T_minus_max_absolute_entry": int(np.max(np.abs(T))),
        "T_minus_Q_invariant": True,
        "first_bracket_coordinates": {
            "h1": sympy_string(first[h1_index]),
            "e_-beta": sympy_string(first[minus_beta_index]),
            "e_-tau_beta": sympy_string(first[minus_tau_index]),
        },
        "after_a1_b0_u0": {
            "first_e_beta": sympy_string(first_beta),
            "second_h5": sympy_string(second_h5),
            "second_e_beta": sympy_string(second_beta),
        },
    }
    (OUT / "short_skew_results.json").write_text(json.dumps(result, indent=2), encoding="utf-8")
    return result


def main() -> None:
    long_result = compute_long()
    short_result = compute_short_skew()
    combined = {
        "section": 6,
        "all_checks_passed": True,
        "long_root_rigidity": long_result,
        "short_skew_rigidity": short_result,
    }
    (OUT / "combined_results.json").write_text(json.dumps(combined, indent=2), encoding="utf-8")
    print(json.dumps(combined, indent=2))


if __name__ == "__main__":
    main()


==> twisted_e6_verification/sections/section6_parameter_rigidity/run_all.py <==
#!/usr/bin/env python3
from pathlib import Path
import subprocess
import sys
root = Path(__file__).resolve().parent
subprocess.run([sys.executable, str(root / "compute_certificate.py")], check=True)


==> twisted_e6_verification/sections/section6_parameter_rigidity/src/chevalley_e6.py <==
"""Exact adjoint Chevalley matrices for the sign convention used in Sections 1--4.

The module constructs the split Lie algebra of type E6 over Z in the
78-dimensional adjoint Chevalley basis and then forms the relative root
matrices for the folding E6 -> F4.  All matrices are exact integer matrices
unless a non-integral parameter (for example 1/2) is requested.
"""
from __future__ import annotations

from collections import deque
from fractions import Fraction
from functools import lru_cache
from itertools import combinations
import math
from typing import Iterable, Sequence

import numpy as np

N = 6
CARTAN = np.eye(N, dtype=int) * 2
EDGES = [(0, 1), (1, 2), (2, 3), (2, 4), (4, 5)]
for _i, _j in EDGES:
    CARTAN[_i, _j] = CARTAN[_j, _i] = -1
_EDGE_SET = set(EDGES) | {(j, i) for i, j in EDGES}


def _generate_roots() -> set[tuple[int, ...]]:
    roots: set[tuple[int, ...]] = set()
    queue: deque[tuple[int, ...]] = deque()
    for i in range(N):
        v = np.zeros(N, dtype=int)
        v[i] = 1
        for u in (v, -v):
            t = tuple(map(int, u))
            roots.add(t)
            queue.append(t)
    while queue:
        c = np.array(queue.popleft(), dtype=int)
        for i in range(N):
            m = int(CARTAN[i].dot(c))
            d = c.copy()
            d[i] -= m
            t = tuple(map(int, d))
            if t not in roots:
                roots.add(t)
                queue.append(t)
    return roots


ROOTS = _generate_roots()
ROOT_SET = set(ROOTS)


def is_positive(root: Sequence[int]) -> bool:
    return all(int(c) >= 0 for c in root)


POSITIVE_ROOTS = sorted(
    [r for r in ROOTS if is_positive(r)], key=lambda r: (sum(r), r)
)
NEGATIVE_ROOTS = [tuple(-c for c in r) for r in POSITIVE_ROOTS]
LIE_BASIS = [("h", i) for i in range(N)] + POSITIVE_ROOTS + NEGATIVE_ROOTS
BASIS_INDEX = {b: i for i, b in enumerate(LIE_BASIS)}


def negate(root: Sequence[int]) -> tuple[int, ...]:
    return tuple(-int(x) for x in root)


def add_roots(*roots: Sequence[int]) -> tuple[int, ...]:
    return tuple(sum(int(r[i]) for r in roots) for i in range(N))


def epsilon(alpha: Sequence[int], beta: Sequence[int]) -> int:
    exponent = 0
    for i in range(N):
        for j in range(N):
            if i > j and (i, j) in _EDGE_SET:
                exponent += int(alpha[i]) * int(beta[j])
    return -1 if exponent % 2 else 1


# Normalize negative vectors so [e_alpha,e_-alpha]=h_alpha, then apply the
# two additional sign changes required by the displayed conventions in §1.
_SCALE: dict[tuple[int, ...], int] = {}
for r in ROOTS:
    if is_positive(r):
        _SCALE[r] = 1
for r in ROOTS:
    if not is_positive(r):
        p = negate(r)
        _SCALE[r] = epsilon(p, r)

_SIGN_ADJUST = {r: 1 for r in ROOTS}
for _r in [(0, 1, 1, 0, 0, 0), (0, 0, 0, 0, 1, 1)]:
    _SIGN_ADJUST[_r] = -1
    _SIGN_ADJUST[negate(_r)] = -1
FINAL_SCALE = {r: _SCALE[r] * _SIGN_ADJUST[r] for r in ROOTS}


def bracket_basis(x, y) -> dict[object, int]:
    """Lie bracket of two Chevalley basis keys."""
    x_is_h = isinstance(x, tuple) and len(x) == 2 and x[0] == "h"
    y_is_h = isinstance(y, tuple) and len(y) == 2 and y[0] == "h"
    if x_is_h and y_is_h:
        return {}
    if x_is_h:
        i = x[1]
        alpha = y
        m = sum(int(CARTAN[i, j]) * int(alpha[j]) for j in range(N))
        return {alpha: m} if m else {}
    if y_is_h:
        i = y[1]
        alpha = x
        m = sum(int(CARTAN[i, j]) * int(alpha[j]) for j in range(N))
        return {alpha: -m} if m else {}

    alpha = tuple(map(int, x))
    beta = tuple(map(int, y))
    sa, sb = FINAL_SCALE[alpha], FINAL_SCALE[beta]
    if add_roots(alpha, beta) == (0,) * N:
        factor = sa * sb * epsilon(alpha, beta)
        return {("h", i): factor * alpha[i] for i in range(N) if alpha[i]}
    gamma = add_roots(alpha, beta)
    if gamma in ROOT_SET:
        factor = sa * sb * epsilon(alpha, beta) // FINAL_SCALE[gamma]
        return {gamma: factor}
    return {}


@lru_cache(maxsize=None)
def ad_matrix(root: tuple[int, ...]) -> np.ndarray:
    matrix = np.zeros((78, 78), dtype=np.int64)
    for j, basis_vector in enumerate(LIE_BASIS):
        for key, coefficient in bracket_basis(root, basis_vector).items():
            matrix[BASIS_INDEX[key], j] = int(coefficient)
    return matrix


def x_abs(root: Sequence[int], t=1) -> np.ndarray:
    """The exact matrix exp(t ad e_root)."""
    root = tuple(map(int, root))
    n1 = ad_matrix(root)
    n2 = n1 @ n1
    t = Fraction(t)
    out = np.empty((78, 78), dtype=object)
    for i in range(78):
        for j in range(78):
            out[i, j] = (
                Fraction(int(i == j), 1)
                + t * int(n1[i, j])
                + t * t * Fraction(int(n2[i, j]), 2)
            )
    if all(v.denominator == 1 for v in out.flat):
        return np.array([[int(v) for v in row] for row in out], dtype=np.int64)
    return out


TAU_INDEX = [5, 4, 2, 3, 1, 0]


def tau_root(root: Sequence[int]) -> tuple[int, ...]:
    out = [0] * N
    for i, coefficient in enumerate(root):
        out[TAU_INDEX[i]] = int(coefficient)
    return tuple(out)


def fold(root: Sequence[int]) -> tuple[int, int, int, int]:
    return (
        int(root[0]) + int(root[5]),
        int(root[1]) + int(root[4]),
        int(root[2]),
        int(root[3]),
    )


# Relative simple coordinates: beta0, e4, e3-e4, e2-e3.
S_BETA0 = np.array([1, 0, 0, 0], dtype=int)
S_E4 = np.array([0, 1, 0, 0], dtype=int)
S_E3 = S_E4 + np.array([0, 0, 1, 0], dtype=int)
S_E2 = S_E3 + np.array([0, 0, 0, 1], dtype=int)
S_E1 = 2 * S_BETA0 + S_E2 + S_E3 + S_E4

TARGETS = {
    "beta0": tuple(S_BETA0),
    "e4": tuple(S_E4),
    "e3": tuple(S_E3),
    "e2": tuple(S_E2),
    "e1": tuple(S_E1),
    "e3+e4": tuple(S_E3 + S_E4),
    "e3-e4": tuple(S_E3 - S_E4),
    "e2+e3": tuple(S_E2 + S_E3),
    "e2-e3": tuple(S_E2 - S_E3),
    "beta0+e4": tuple(S_BETA0 + S_E4),
}


def abs_roots_for_rel(coordinates: Sequence[int]) -> list[tuple[int, ...]]:
    c = tuple(map(int, coordinates))
    return sorted([r for r in ROOTS if fold(r) == c])


def x_rel(coordinates: Sequence[int], t=1) -> np.ndarray:
    roots = abs_roots_for_rel(coordinates)
    if not roots:
        raise KeyError(tuple(coordinates))
    integral = Fraction(t).denominator == 1
    if integral:
        out = np.eye(78, dtype=np.int64)
    else:
        out = np.array(
            [[Fraction(int(i == j), 1) for j in range(78)] for i in range(78)],
            dtype=object,
        )
    for root in roots:
        out = out @ x_abs(root, t)
    return out


def w_rel(coordinates: Sequence[int]) -> np.ndarray:
    c = tuple(map(int, coordinates))
    return x_rel(c, 1) @ x_rel(negate(c), -1) @ x_rel(c, 1)


def local_matrix(matrix: np.ndarray, signed_basis: Sequence[tuple[object, int]]) -> np.ndarray:
    """Restriction in a signed subbasis, written by columns."""
    m = len(signed_basis)
    use_object = matrix.dtype == object
    out = np.zeros((m, m), dtype=object if use_object else np.int64)
    for j, (key_j, sign_j) in enumerate(signed_basis):
        gj = BASIS_INDEX[key_j]
        for i, (key_i, sign_i) in enumerate(signed_basis):
            gi = BASIS_INDEX[key_i]
            out[i, j] = matrix[gi, gj] * Fraction(sign_j, sign_i)
    if all(Fraction(v).denominator == 1 for v in out.flat):
        return np.array([[int(Fraction(v)) for v in row] for row in out], dtype=np.int64)
    return out


def invariant_leak(matrix: np.ndarray, signed_basis: Sequence[tuple[object, int]]) -> int:
    indices = [BASIS_INDEX[key] for key, _ in signed_basis]
    index_set = set(indices)
    outside = [i for i in range(matrix.shape[0]) if i not in index_set]
    return int(np.count_nonzero(matrix[np.ix_(outside, indices)]))


def inv_int(matrix: np.ndarray) -> np.ndarray:
    """Compute an integral inverse exactly and check it on both sides."""
    import sympy as sp
    m = np.asarray(matrix, dtype=np.int64)
    inverse = sp.Matrix(m.tolist()).inv()
    if any(value.q != 1 for value in inverse):
        raise ArithmeticError("matrix inverse is not integral")
    result = np.asarray(inverse.tolist(), dtype=np.int64)
    identity = np.eye(m.shape[0], dtype=np.int64)
    if not (np.array_equal(m @ result, identity) and
            np.array_equal(result @ m, identity)):
        raise ArithmeticError("exact inverse verification failed")
    return result

def product(*matrices: np.ndarray) -> np.ndarray:
    out = matrices[0]
    for matrix in matrices[1:]:
        out = out @ matrix
    return out


def inner_root(alpha: Sequence[int], beta: Sequence[int]) -> int:
    return int(np.array(alpha, dtype=int) @ CARTAN @ np.array(beta, dtype=int))


def long_abs_from_vec(relative_coordinates: Sequence[int]) -> tuple[int, ...]:
    roots = abs_roots_for_rel(tuple(map(int, relative_coordinates)))
    if len(roots) != 1:
        raise ValueError((tuple(relative_coordinates), roots))
    return roots[0]


SIMPLE_ROOTS = [tuple(1 if j == i else 0 for j in range(6)) for i in range(6)]


==> twisted_e6_verification/sections/section6_parameter_rigidity/src/chevalley_e6_stable.py <==
"""Tau-stable version of the exact E6 adjoint Chevalley basis.

This wraps the matrix model used in ancillary_sections_1_4 and applies a
signed diagonal basis change so the graph automorphism satisfies
Q e_alpha = e_{tau alpha} for every root, exactly as in the manuscript.
"""
from __future__ import annotations
from fractions import Fraction
from functools import lru_cache
import sys
from pathlib import Path
import numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parent))
from chevalley_e6 import *  # noqa

# Recover the signed graph automorphism in the original basis.
_qsign: dict[tuple[int,...], int] = {}
for r in ROOTS:
    if is_positive(r) and sum(r)==1:
        _qsign[r]=1
for r in POSITIVE_ROOTS:
    if r in _qsign:
        continue
    for s in SIMPLE_ROOTS:
        b=tuple(r[j]-s[j] for j in range(6))
        if b in ROOT_SET and is_positive(b) and b in _qsign:
            br=bracket_basis(s,b)
            brt=bracket_basis(tau_root(s),tau_root(b))
            if r in br and tau_root(r) in brt:
                _qsign[r]=_qsign[s]*_qsign[b]*brt[tau_root(r)]//br[r]
                break
    else:
        raise RuntimeError(f'cannot determine graph sign for {r}')
for r in POSITIVE_ROOTS:
    _qsign[negate(r)]=_qsign[r]

# Choose signs deterministically on positive tau-orbits, and use the
# SAME multiplier for the opposite root. This preserves both
# Q e'_alpha = e'_{tau(alpha)} and [e'_alpha,e'_{-alpha}] = h_alpha.
_d: dict[tuple[int, ...], int] = {}
for r in POSITIVE_ROOTS:
    if r in _d:
        continue
    tr = tau_root(r)
    if tr == r:
        if _qsign[r] != 1:
            raise AssertionError(f"nontrivial graph sign on fixed root {r}")
        _d[r] = 1
    else:
        _d[r] = 1
        _d[tr] = _qsign[r]
for r in POSITIVE_ROOTS:
    _d[negate(r)] = _d[r]

D_STABLE=np.eye(78,dtype=np.int64)
for r in ROOTS:
    D_STABLE[BASIS_INDEX[r],BASIS_INDEX[r]]=_d[r]

Q_STABLE=np.zeros((78,78),dtype=np.int64)
for j,key in enumerate(LIE_BASIS):
    if isinstance(key,tuple) and len(key)==2 and key[0]=='h':
        target=('h',TAU_INDEX[key[1]])
    else:
        target=tau_root(key)
    Q_STABLE[BASIS_INDEX[target],j]=1

@lru_cache(maxsize=None)
def ad_stable(root: tuple[int,...]) -> np.ndarray:
    root=tuple(map(int,root))
    # e'_root=d_root e_root and D_STABLE is its coordinate change.
    return D_STABLE @ (_d[root]*ad_matrix(root)) @ D_STABLE


def x_abs_stable(root, t=1) -> np.ndarray:
    root=tuple(map(int,root)); t=Fraction(t)
    n1=ad_stable(root); n2=n1@n1
    out=np.empty((78,78),dtype=object)
    for i in range(78):
        for j in range(78):
            out[i,j]=Fraction(int(i==j),1)+t*int(n1[i,j])+t*t*Fraction(int(n2[i,j]),2)
    if all(v.denominator==1 for v in out.flat):
        return np.array([[int(v) for v in row] for row in out],dtype=np.int64)
    return out


def x_rel_stable(coordinates, t=1, bar_t=None) -> np.ndarray:
    c=tuple(map(int,coordinates)); roots=abs_roots_for_rel(c)
    if not roots:
        raise KeyError(c)
    if len(roots)==1:
        return x_abs_stable(roots[0],t)
    r=roots[0]; tr=tau_root(r)
    if tr not in roots:
        raise AssertionError((c,roots,r,tr))
    bt=t if bar_t is None else bar_t
    return x_abs_stable(r,t) @ x_abs_stable(tr,bt)


def x_rel_skew(coordinates, q=1) -> np.ndarray:
    return x_rel_stable(coordinates,q,-Fraction(q))


def w_rel_stable(coordinates) -> np.ndarray:
    c=tuple(map(int,coordinates)); nc=tuple(-x for x in c)
    return x_rel_stable(c,1) @ x_rel_stable(nc,-1) @ x_rel_stable(c,1)


def inv_unimodular(matrix: np.ndarray) -> np.ndarray:
    """Compute a unimodular inverse with exact rational arithmetic."""
    import sympy as sp
    m = np.asarray(matrix, dtype=np.int64)
    inverse = sp.Matrix(m.tolist()).inv()
    if any(value.q != 1 for value in inverse):
        raise ArithmeticError("matrix inverse is not integral")
    result = np.asarray(inverse.tolist(), dtype=np.int64)
    identity = np.eye(m.shape[0], dtype=np.int64)
    if not (np.array_equal(m @ result, identity) and
            np.array_equal(result @ m, identity)):
        raise ArithmeticError("exact inverse verification failed")
    return result

# Sanity checks.
assert np.array_equal(Q_STABLE@Q_STABLE,np.eye(78,dtype=np.int64))
for c in set(fold(r) for r in ROOTS if fold(r)!=(0,0,0,0)):
    X=x_rel_stable(c,1)
    assert np.array_equal(Q_STABLE@X,X@Q_STABLE)


==> twisted_e6_verification/src/chevalley_e6.py <==
"""Exact adjoint Chevalley matrices for the sign convention used in Sections 1--4.

The module constructs the split Lie algebra of type E6 over Z in the
78-dimensional adjoint Chevalley basis and then forms the relative root
matrices for the folding E6 -> F4.  All matrices are exact integer matrices
unless a non-integral parameter (for example 1/2) is requested.
"""
from __future__ import annotations

from collections import deque
from fractions import Fraction
from functools import lru_cache
from itertools import combinations
import math
from typing import Iterable, Sequence

import numpy as np

N = 6
CARTAN = np.eye(N, dtype=int) * 2
EDGES = [(0, 1), (1, 2), (2, 3), (2, 4), (4, 5)]
for _i, _j in EDGES:
    CARTAN[_i, _j] = CARTAN[_j, _i] = -1
_EDGE_SET = set(EDGES) | {(j, i) for i, j in EDGES}


def _generate_roots() -> set[tuple[int, ...]]:
    roots: set[tuple[int, ...]] = set()
    queue: deque[tuple[int, ...]] = deque()
    for i in range(N):
        v = np.zeros(N, dtype=int)
        v[i] = 1
        for u in (v, -v):
            t = tuple(map(int, u))
            roots.add(t)
            queue.append(t)
    while queue:
        c = np.array(queue.popleft(), dtype=int)
        for i in range(N):
            m = int(CARTAN[i].dot(c))
            d = c.copy()
            d[i] -= m
            t = tuple(map(int, d))
            if t not in roots:
                roots.add(t)
                queue.append(t)
    return roots


ROOTS = _generate_roots()
ROOT_SET = set(ROOTS)


def is_positive(root: Sequence[int]) -> bool:
    return all(int(c) >= 0 for c in root)


POSITIVE_ROOTS = sorted(
    [r for r in ROOTS if is_positive(r)], key=lambda r: (sum(r), r)
)
NEGATIVE_ROOTS = [tuple(-c for c in r) for r in POSITIVE_ROOTS]
LIE_BASIS = [("h", i) for i in range(N)] + POSITIVE_ROOTS + NEGATIVE_ROOTS
BASIS_INDEX = {b: i for i, b in enumerate(LIE_BASIS)}


def negate(root: Sequence[int]) -> tuple[int, ...]:
    return tuple(-int(x) for x in root)


def add_roots(*roots: Sequence[int]) -> tuple[int, ...]:
    return tuple(sum(int(r[i]) for r in roots) for i in range(N))


def epsilon(alpha: Sequence[int], beta: Sequence[int]) -> int:
    exponent = 0
    for i in range(N):
        for j in range(N):
            if i > j and (i, j) in _EDGE_SET:
                exponent += int(alpha[i]) * int(beta[j])
    return -1 if exponent % 2 else 1


# Normalize negative vectors so [e_alpha,e_-alpha]=h_alpha, then apply the
# two additional sign changes required by the displayed conventions in §1.
_SCALE: dict[tuple[int, ...], int] = {}
for r in ROOTS:
    if is_positive(r):
        _SCALE[r] = 1
for r in ROOTS:
    if not is_positive(r):
        p = negate(r)
        _SCALE[r] = epsilon(p, r)

_SIGN_ADJUST = {r: 1 for r in ROOTS}
for _r in [(0, 1, 1, 0, 0, 0), (0, 0, 0, 0, 1, 1)]:
    _SIGN_ADJUST[_r] = -1
    _SIGN_ADJUST[negate(_r)] = -1
FINAL_SCALE = {r: _SCALE[r] * _SIGN_ADJUST[r] for r in ROOTS}


def bracket_basis(x, y) -> dict[object, int]:
    """Lie bracket of two Chevalley basis keys."""
    x_is_h = isinstance(x, tuple) and len(x) == 2 and x[0] == "h"
    y_is_h = isinstance(y, tuple) and len(y) == 2 and y[0] == "h"
    if x_is_h and y_is_h:
        return {}
    if x_is_h:
        i = x[1]
        alpha = y
        m = sum(int(CARTAN[i, j]) * int(alpha[j]) for j in range(N))
        return {alpha: m} if m else {}
    if y_is_h:
        i = y[1]
        alpha = x
        m = sum(int(CARTAN[i, j]) * int(alpha[j]) for j in range(N))
        return {alpha: -m} if m else {}

    alpha = tuple(map(int, x))
    beta = tuple(map(int, y))
    sa, sb = FINAL_SCALE[alpha], FINAL_SCALE[beta]
    if add_roots(alpha, beta) == (0,) * N:
        factor = sa * sb * epsilon(alpha, beta)
        return {("h", i): factor * alpha[i] for i in range(N) if alpha[i]}
    gamma = add_roots(alpha, beta)
    if gamma in ROOT_SET:
        factor = sa * sb * epsilon(alpha, beta) // FINAL_SCALE[gamma]
        return {gamma: factor}
    return {}


@lru_cache(maxsize=None)
def ad_matrix(root: tuple[int, ...]) -> np.ndarray:
    matrix = np.zeros((78, 78), dtype=np.int64)
    for j, basis_vector in enumerate(LIE_BASIS):
        for key, coefficient in bracket_basis(root, basis_vector).items():
            matrix[BASIS_INDEX[key], j] = int(coefficient)
    return matrix


def x_abs(root: Sequence[int], t=1) -> np.ndarray:
    """The exact matrix exp(t ad e_root)."""
    root = tuple(map(int, root))
    n1 = ad_matrix(root)
    n2 = n1 @ n1
    t = Fraction(t)
    out = np.empty((78, 78), dtype=object)
    for i in range(78):
        for j in range(78):
            out[i, j] = (
                Fraction(int(i == j), 1)
                + t * int(n1[i, j])
                + t * t * Fraction(int(n2[i, j]), 2)
            )
    if all(v.denominator == 1 for v in out.flat):
        return np.array([[int(v) for v in row] for row in out], dtype=np.int64)
    return out


TAU_INDEX = [5, 4, 2, 3, 1, 0]


def tau_root(root: Sequence[int]) -> tuple[int, ...]:
    out = [0] * N
    for i, coefficient in enumerate(root):
        out[TAU_INDEX[i]] = int(coefficient)
    return tuple(out)


def fold(root: Sequence[int]) -> tuple[int, int, int, int]:
    return (
        int(root[0]) + int(root[5]),
        int(root[1]) + int(root[4]),
        int(root[2]),
        int(root[3]),
    )


# Relative simple coordinates: beta0, e4, e3-e4, e2-e3.
S_BETA0 = np.array([1, 0, 0, 0], dtype=int)
S_E4 = np.array([0, 1, 0, 0], dtype=int)
S_E3 = S_E4 + np.array([0, 0, 1, 0], dtype=int)
S_E2 = S_E3 + np.array([0, 0, 0, 1], dtype=int)
S_E1 = 2 * S_BETA0 + S_E2 + S_E3 + S_E4

TARGETS = {
    "beta0": tuple(S_BETA0),
    "e4": tuple(S_E4),
    "e3": tuple(S_E3),
    "e2": tuple(S_E2),
    "e1": tuple(S_E1),
    "e3+e4": tuple(S_E3 + S_E4),
    "e3-e4": tuple(S_E3 - S_E4),
    "e2+e3": tuple(S_E2 + S_E3),
    "e2-e3": tuple(S_E2 - S_E3),
    "beta0+e4": tuple(S_BETA0 + S_E4),
}


def abs_roots_for_rel(coordinates: Sequence[int]) -> list[tuple[int, ...]]:
    c = tuple(map(int, coordinates))
    return sorted([r for r in ROOTS if fold(r) == c])


def x_rel(coordinates: Sequence[int], t=1) -> np.ndarray:
    roots = abs_roots_for_rel(coordinates)
    if not roots:
        raise KeyError(tuple(coordinates))
    integral = Fraction(t).denominator == 1
    if integral:
        out = np.eye(78, dtype=np.int64)
    else:
        out = np.array(
            [[Fraction(int(i == j), 1) for j in range(78)] for i in range(78)],
            dtype=object,
        )
    for root in roots:
        out = out @ x_abs(root, t)
    return out


def w_rel(coordinates: Sequence[int]) -> np.ndarray:
    c = tuple(map(int, coordinates))
    return x_rel(c, 1) @ x_rel(negate(c), -1) @ x_rel(c, 1)


def local_matrix(matrix: np.ndarray, signed_basis: Sequence[tuple[object, int]]) -> np.ndarray:
    """Restriction in a signed subbasis, written by columns."""
    m = len(signed_basis)
    use_object = matrix.dtype == object
    out = np.zeros((m, m), dtype=object if use_object else np.int64)
    for j, (key_j, sign_j) in enumerate(signed_basis):
        gj = BASIS_INDEX[key_j]
        for i, (key_i, sign_i) in enumerate(signed_basis):
            gi = BASIS_INDEX[key_i]
            out[i, j] = matrix[gi, gj] * Fraction(sign_j, sign_i)
    if all(Fraction(v).denominator == 1 for v in out.flat):
        return np.array([[int(Fraction(v)) for v in row] for row in out], dtype=np.int64)
    return out


def invariant_leak(matrix: np.ndarray, signed_basis: Sequence[tuple[object, int]]) -> int:
    indices = [BASIS_INDEX[key] for key, _ in signed_basis]
    index_set = set(indices)
    outside = [i for i in range(matrix.shape[0]) if i not in index_set]
    return int(np.count_nonzero(matrix[np.ix_(outside, indices)]))


def inv_int(matrix: np.ndarray) -> np.ndarray:
    """Compute an integral inverse exactly and check it on both sides."""
    import sympy as sp
    m = np.asarray(matrix, dtype=np.int64)
    inverse = sp.Matrix(m.tolist()).inv()
    if any(value.q != 1 for value in inverse):
        raise ArithmeticError("matrix inverse is not integral")
    result = np.asarray(inverse.tolist(), dtype=np.int64)
    identity = np.eye(m.shape[0], dtype=np.int64)
    if not (np.array_equal(m @ result, identity) and
            np.array_equal(result @ m, identity)):
        raise ArithmeticError("exact inverse verification failed")
    return result

def product(*matrices: np.ndarray) -> np.ndarray:
    out = matrices[0]
    for matrix in matrices[1:]:
        out = out @ matrix
    return out


def inner_root(alpha: Sequence[int], beta: Sequence[int]) -> int:
    return int(np.array(alpha, dtype=int) @ CARTAN @ np.array(beta, dtype=int))


def long_abs_from_vec(relative_coordinates: Sequence[int]) -> tuple[int, ...]:
    roots = abs_roots_for_rel(tuple(map(int, relative_coordinates)))
    if len(roots) != 1:
        raise ValueError((tuple(relative_coordinates), roots))
    return roots[0]


SIMPLE_ROOTS = [tuple(1 if j == i else 0 for j in range(6)) for i in range(6)]


==> twisted_e6_verification/src/chevalley_e6_stable.py <==
"""Tau-stable version of the exact E6 adjoint Chevalley basis.

This wraps the matrix model used in ancillary_sections_1_4 and applies a
signed diagonal basis change so the graph automorphism satisfies
Q e_alpha = e_{tau alpha} for every root, exactly as in the manuscript.
"""
from __future__ import annotations
from fractions import Fraction
from functools import lru_cache
import sys
from pathlib import Path
import numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parent))
from chevalley_e6 import *  # noqa

# Recover the signed graph automorphism in the original basis.
_qsign: dict[tuple[int,...], int] = {}
for r in ROOTS:
    if is_positive(r) and sum(r)==1:
        _qsign[r]=1
for r in POSITIVE_ROOTS:
    if r in _qsign:
        continue
    for s in SIMPLE_ROOTS:
        b=tuple(r[j]-s[j] for j in range(6))
        if b in ROOT_SET and is_positive(b) and b in _qsign:
            br=bracket_basis(s,b)
            brt=bracket_basis(tau_root(s),tau_root(b))
            if r in br and tau_root(r) in brt:
                _qsign[r]=_qsign[s]*_qsign[b]*brt[tau_root(r)]//br[r]
                break
    else:
        raise RuntimeError(f'cannot determine graph sign for {r}')
for r in POSITIVE_ROOTS:
    _qsign[negate(r)]=_qsign[r]

# Choose signs deterministically on positive tau-orbits, and use the
# SAME multiplier for the opposite root. This preserves both
# Q e'_alpha = e'_{tau(alpha)} and [e'_alpha,e'_{-alpha}] = h_alpha.
_d: dict[tuple[int, ...], int] = {}
for r in POSITIVE_ROOTS:
    if r in _d:
        continue
    tr = tau_root(r)
    if tr == r:
        if _qsign[r] != 1:
            raise AssertionError(f"nontrivial graph sign on fixed root {r}")
        _d[r] = 1
    else:
        _d[r] = 1
        _d[tr] = _qsign[r]
for r in POSITIVE_ROOTS:
    _d[negate(r)] = _d[r]

D_STABLE=np.eye(78,dtype=np.int64)
for r in ROOTS:
    D_STABLE[BASIS_INDEX[r],BASIS_INDEX[r]]=_d[r]

Q_STABLE=np.zeros((78,78),dtype=np.int64)
for j,key in enumerate(LIE_BASIS):
    if isinstance(key,tuple) and len(key)==2 and key[0]=='h':
        target=('h',TAU_INDEX[key[1]])
    else:
        target=tau_root(key)
    Q_STABLE[BASIS_INDEX[target],j]=1

@lru_cache(maxsize=None)
def ad_stable(root: tuple[int,...]) -> np.ndarray:
    root=tuple(map(int,root))
    # e'_root=d_root e_root and D_STABLE is its coordinate change.
    return D_STABLE @ (_d[root]*ad_matrix(root)) @ D_STABLE


def x_abs_stable(root, t=1) -> np.ndarray:
    root=tuple(map(int,root)); t=Fraction(t)
    n1=ad_stable(root); n2=n1@n1
    out=np.empty((78,78),dtype=object)
    for i in range(78):
        for j in range(78):
            out[i,j]=Fraction(int(i==j),1)+t*int(n1[i,j])+t*t*Fraction(int(n2[i,j]),2)
    if all(v.denominator==1 for v in out.flat):
        return np.array([[int(v) for v in row] for row in out],dtype=np.int64)
    return out


def x_rel_stable(coordinates, t=1, bar_t=None) -> np.ndarray:
    c=tuple(map(int,coordinates)); roots=abs_roots_for_rel(c)
    if not roots:
        raise KeyError(c)
    if len(roots)==1:
        return x_abs_stable(roots[0],t)
    r=roots[0]; tr=tau_root(r)
    if tr not in roots:
        raise AssertionError((c,roots,r,tr))
    bt=t if bar_t is None else bar_t
    return x_abs_stable(r,t) @ x_abs_stable(tr,bt)


def x_rel_skew(coordinates, q=1) -> np.ndarray:
    return x_rel_stable(coordinates,q,-Fraction(q))


def w_rel_stable(coordinates) -> np.ndarray:
    c=tuple(map(int,coordinates)); nc=tuple(-x for x in c)
    return x_rel_stable(c,1) @ x_rel_stable(nc,-1) @ x_rel_stable(c,1)


def inv_unimodular(matrix: np.ndarray) -> np.ndarray:
    """Compute a unimodular inverse with exact rational arithmetic."""
    import sympy as sp
    m = np.asarray(matrix, dtype=np.int64)
    inverse = sp.Matrix(m.tolist()).inv()
    if any(value.q != 1 for value in inverse):
        raise ArithmeticError("matrix inverse is not integral")
    result = np.asarray(inverse.tolist(), dtype=np.int64)
    identity = np.eye(m.shape[0], dtype=np.int64)
    if not (np.array_equal(m @ result, identity) and
            np.array_equal(result @ m, identity)):
        raise ArithmeticError("exact inverse verification failed")
    return result

# Sanity checks.
assert np.array_equal(Q_STABLE@Q_STABLE,np.eye(78,dtype=np.int64))
for c in set(fold(r) for r in ROOTS if fold(r)!=(0,0,0,0)):
    X=x_rel_stable(c,1)
    assert np.array_equal(Q_STABLE@X,X@Q_STABLE)


==> twisted_e6_verification/verify_checksums.py <==
#!/usr/bin/env python3
"""Check the delivered payload before reproduction, excluding this hash list."""
from pathlib import Path
import hashlib
ROOT=Path(__file__).resolve().parent
for line in (ROOT/'SHA256SUMS').read_text().splitlines():
    expected,name=line.split('  ',1)
    path=(ROOT/name).resolve()
    if not path.is_relative_to(ROOT):raise ValueError('invalid manifest path')
    actual=hashlib.sha256(path.read_bytes()).hexdigest()
    if actual!=expected:raise AssertionError(f'SHA-256 mismatch: {name}')
print('All delivered SHA-256 checksums verified.')


==> twisted_e6_verification/verify_model.py <==
#!/usr/bin/env python3
"""Check the defining integral model, including all opposite-root signs."""
from collections import defaultdict
from itertools import combinations
from pathlib import Path
import json, sys
import numpy as np
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'src'))
import chevalley_e6_stable as ce

def require(ok, message):
    if not ok: raise AssertionError(message)

def bracket_table():
    out={}
    for i,x in enumerate(ce.LIE_BASIS):
        sx=1 if len(x)==2 else ce._d[x]
        for j,y in enumerate(ce.LIE_BASIS):
            sy=1 if len(y)==2 else ce._d[y]
            raw=ce.bracket_basis(x,y)
            out[i,j]={ce.BASIS_INDEX[k]:int(v)*sx*sy//(1 if len(k)==2 else ce._d[k]) for k,v in raw.items()}
    return out

def main():
    # Each stand-alone section must use exactly the same core source.
    for src in ROOT.glob('sections/*/src'):
        for name in ('chevalley_e6.py','chevalley_e6_stable.py'):
            require((src/name).read_bytes()==(ROOT/'src'/name).read_bytes(),f'model source drift: {src/name}')
    b=bracket_table();I=np.eye(78,dtype=np.int64);q=ce.Q_STABLE
    require(len(ce.ROOTS)==72,'root count');require(len(ce.POSITIVE_ROOTS)==36,'positive root count')
    qmap=np.argmax(q,axis=0)
    for (i,j),br in b.items():
        require(all(b[j,i].get(k,0)==-v for k,v in br.items()) and len(br)==len(b[j,i]),('antisymmetry',i,j))
        require({int(qmap[k]):v for k,v in br.items()}==b[int(qmap[i]),int(qmap[j])],('graph equivariance',i,j))
    triples=0
    for i,j,k in combinations(range(78),3):
        res=defaultdict(int)
        for left,u,v in ((i,j,k),(j,k,i),(k,i,j)):
            for inner,c in b[u,v].items():
                for dest,d in b[left,inner].items():res[dest]+=c*d
        require(not any(res.values()),('Jacobi',i,j,k,dict(res)));triples+=1
    for r in ce.ROOTS:
        n=ce.ad_stable(r);rn=ce.negate(r)
        expected={i:int(c) for i,c in enumerate(r) if c}
        require(b[ce.BASIS_INDEX[r],ce.BASIS_INDEX[rn]]==expected,('opposite-root normalization',r))
        for j in range(78):require({i:int(n[i,j]) for i in np.flatnonzero(n[:,j])}==b[ce.BASIS_INDEX[r],j],('ad matrix',r,j))
        require(not np.count_nonzero(n@n@n),('ad cube',r))
        wa=ce.x_abs_stable(r)@ce.x_abs_stable(rn,-1)@ce.x_abs_stable(r)
        require(np.all(np.sum(np.abs(wa[6:,6:]),axis=0)==1) and np.all(np.sum(np.abs(wa[6:,6:]),axis=1)==1),('absolute Weyl monomial',r))
    for r in ce.POSITIVE_ROOTS:
        for s in ce.POSITIVE_ROOTS:
            if ce.add_roots(r,s) in ce.ROOT_SET:
                p=ce.BASIS_INDEX[r];z=ce.BASIS_INDEX[s];t=ce.BASIS_INDEX[ce.add_roots(r,s)]
                require(b[ce.BASIS_INDEX[ce.negate(r)],ce.BASIS_INDEX[ce.negate(s)]][ce.BASIS_INDEX[ce.negate(ce.add_roots(r,s))]]==-b[p,z][t],('negative-root signs',r,s))
    a=ce.SIMPLE_ROOTS
    for r,s in ((a[2],a[3]),(a[2],a[1]),(a[2],a[4]),(a[0],a[1]),(a[5],a[4]),(a[4],ce.add_roots(a[1],a[2])),(a[1],ce.add_roots(a[2],a[4]))):
        require(b[ce.BASIS_INDEX[r],ce.BASIS_INDEX[s]]=={ce.BASIS_INDEX[ce.add_roots(r,s)]:1},('printed sign',r,s))
    rr=sorted({ce.fold(r) for r in ce.ROOTS})
    for r in rr:
        w=ce.w_rel_stable(r)
        require(np.all(np.sum(np.abs(w[6:,6:]),axis=0)==1) and np.all(np.sum(np.abs(w[6:,6:]),axis=1)==1),('relative Weyl monomial',r))
        require(np.array_equal(w@q,q@w),('Weyl graph',r))
        h=w@w
        require(np.count_nonzero(h-np.diag(np.diag(h)))==0 and set(np.diag(h))<={-1,1},('Weyl square',r))
    result={'all_checks_passed':True,'absolute_roots':72,'positive_opposite_pairs':36,'relative_roots':48,'basis_dimension':78,'Jacobi_distinct_basis_triples_checked':triples,'all_opposite_root_normalizations_verified':True,'all_absolute_and_relative_Weyl_root_blocks_signed_monomial':True,'all_relative_Weyl_squares_diagonal_involutions':True,'all_seven_printed_sign_conventions_verified':True,'negative_root_sign_convention_verified':True,'Q_equivariance_verified':True}
    (ROOT/'output/model_checks.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__': main()


==> twisted_e6_verification/verify_stored.py <==
#!/usr/bin/env python3
"""Recheck the exact stored certificate minors independently of pivot selection."""
from __future__ import annotations
from fractions import Fraction
from pathlib import Path
import json, subprocess, sys
import numpy as np
from scipy import sparse
ROOT=Path(__file__).resolve().parent

def unit_det(matrix: sparse.csr_matrix) -> Fraction:
    if matrix.shape[0]!=matrix.shape[1]: raise ValueError('minor is not square')
    rows=[]; determinant=Fraction(1)
    for i in range(matrix.shape[0]):
        start,end=matrix.indptr[i],matrix.indptr[i+1]
        row={int(c):Fraction(int(v)) for c,v in zip(matrix.indices[start:end],matrix.data[start:end]) if v}
        for p,old in enumerate(rows):
            factor=row.get(p,0)
            if not factor:continue
            for c,v in old.items():
                z=row.get(c,0)-factor*v
                if z:row[c]=z
                else:row.pop(c,None)
        pivot=row.get(i,Fraction(0))
        n=abs(pivot.numerator);d=pivot.denominator
        if not n or n&(n-1) or d&(d-1):raise ArithmeticError(('nonunit pivot',i,str(pivot)))
        determinant*=pivot
        rows.append({c:v/pivot for c,v in row.items()})
    return determinant

def verify_minor(system,minor,selection):
    regenerated=system[selection['selected_rows'],:][:,selection['selected_columns']].tocsr()
    if regenerated.shape!=minor.shape or (regenerated!=minor).nnz:raise AssertionError('minor is not the selected submatrix')
    return unit_det(minor)

def main():
    if sys.flags.optimize:raise RuntimeError('Do not run proof checks with python -O or -OO.')
    summary=json.loads((ROOT/'output/verification_results.json').read_text())
    components={
        'model_consistency': ROOT/'output/model_checks.json',
        'section4_complete_short_root': ROOT/'sections/section4_complete_short_root/output/results.json',
        'section5_invariant_tensors': ROOT/'sections/section5_invariant_tensors/output/results.json',
        'section6_root_recognition': ROOT/'sections/section6_parameter_rigidity/output/combined_results.json',
    }
    for key,path in components.items():
        if summary[key]!=json.loads(path.read_text()):raise AssertionError('aggregate JSON mismatch: '+key)
    tangent=json.loads((ROOT/'sections/section5_bracket_stabilizer/output/results.json').read_text())
    if summary['section5_optional_tangent_check']!={k:v for k,v in tangent.items() if k!='blocks'}:
        raise AssertionError('aggregate JSON mismatch: tangent check')
    s4=ROOT/'sections/section4_complete_short_root';d4=s4/'data'
    j=sparse.load_npz(d4/'jacobian.npz').tocsr();minor=sparse.load_npz(d4/'selected_minor.npz').tocsr()
    selection=json.loads((d4/'selection.json').read_text());coord=json.loads((d4/'coordinates.json').read_text())
    if j.shape!=(11402,788):raise AssertionError(j.shape)
    if set(selection['selected_columns'])!=set(range(788))-set(coord['deleted_columns']):raise AssertionError('wrong deleted coordinates')
    det=verify_minor(j,minor,selection)
    if det!=-2**200:raise AssertionError(('complete short-root determinant',det))
    with np.load(d4/'model_directions_scaled.npz',allow_pickle=False) as model:
        if np.count_nonzero(j@model['tangent_times_8']):raise AssertionError('model is not in Jacobian kernel')
    print('Current Lemma 4.2: exact 781 x 781 minor, det = -2^200.',flush=True)
    # Existing independent tensor verifier checks each selected submatrix,
    # each exact determinant, and the standard bracket kernel vectors.
    subprocess.run([sys.executable,str(ROOT/'sections/section5_invariant_tensors/verify_certificate.py')],check=True)
    s6=ROOT/'sections/section6_parameter_rigidity/data'
    for prefix,expected in [('long',-16),('short_skew',8)]:
        system=sparse.load_npz(s6/('long_commutator_system.npz' if prefix=='long' else 'short_skew_commutator_system.npz')).tocsr()
        minor=sparse.load_npz(s6/(prefix+'_selected_minor.npz')).tocsr()
        sel=json.loads((s6/(prefix+'_selection.json')).read_text())
        det=verify_minor(system,minor,sel)
        if det!=expected:raise AssertionError((prefix,det))
        print(f'Current Lemma 6.1 ({prefix}): exact minor determinant = {det}.',flush=True)
    print('All stored root-normalization, tensor, and root-recognition minors passed.',flush=True)

if __name__=='__main__':main()

